A Rod Flow Model for Adam at the Edge of Stability

Cohen et al. (arXiv:2207.14484) observed that adaptive gradient methods such as Adam operate at the edge of stability. While there has been significant work on continuous-time modeling of gradient descent at the edge of stability, extending these models to momentum methods remains underdeveloped. In the gradient descent setting, Regis et al. (arXiv:2602.01480) introduced rod flow, which models consecutive iterates as an extended one-dimensional object -- a "rod." Here we extend rod flow to Adam by working in the joint phase space of parameters and first moment $(w, m)$ and treating the second moment $\nu$ as a smooth auxiliary variable. We also develop rod flows for heavy ball momentum, Nesterov momentum, and scalar and per-component versions of RMSProp, Adam, and NAdam. For all eight optimizers, we empirically evaluate rod flow on representative machine learning architectures, where it tracks the discrete iterates through the edge-of-stability regime significantly more accurately than the corresponding stable flow.

==> anc/adamflow/LICENSE <==
MIT License

Copyright (c) 2026 Eric Regis, Sinho Chewi

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/adamflow/README.md <==
# AdamFlow — Rod Flow ODE models for the edge of stability

Code accompanying the paper *A Rod Flow Model for Adam at the Edge of Stability*
by Eric Regis and Sinho Chewi (Yale University). This repository contains the
reference implementation of **Rod Flow**, a continuous-time ODE model that
tracks two consecutive optimizer iterates as a rigid "rod" in phase space,
together with experiments that compare Rod Flow against gradient flow, central
flow, and the discrete optimizer for a range of adaptive and non-adaptive
momentum methods at the edge of stability.

## Repository structure

```
adamflow/
├── src/                                  # core library (imported by every notebook)
│   ├── flows.py                          # discretization of stable / central / rod flow ODEs
│   ├── update_rules.py                   # optimizer update rules (Adam, RMSProp, SGD, etc.)
│   ├── processes.py                      # training-loop wrappers for each flow
│   ├── sdcp.py                           # SDCP solver (CVXPY) used by central flow
│   ├── eig_solvers.py, lobpcg.py         # warm-started top-k Hessian eigensolvers
│   ├── functional.py                     # torch.func wrapper around PyTorch models
│   ├── loss_function.py, loss_criterion.py
│   ├── datasets.py                       # CIFAR-10 batched-Examples loader
│   ├── saving.py, loggers.py, utils.py
│   └── architectures/                    # MLP, CNN, ResNet, ViT, Transformer, LSTM, Mamba
└── experiments/                          # one notebook per (architecture, optimizer) pair
    ├── experiment_edge_of_stability_momentum.ipynb     # heavy-ball / Nesterov EoS demo
    ├── experiment_edge_of_stability_rmsprop.ipynb      # RMSProp / scalar-RMSProp EoS demo
    ├── adam/      # Adam, NAdam, scalar-Adam, scalar-NAdam   x  {MLP, CNN, ViT}     (12 notebooks)
    ├── bea/       # BEA-corrected Adam variant                   {MLP}              (1 notebook)
    ├── momentum/  # heavy-ball, Nesterov                     x  {MLP, CNN, ViT}     (6 notebooks)
    └── rmsprop/   # RMSProp, scalar-RMSProp                  x  {MLP, CNN, ViT}     (6 notebooks)
```

## Dependencies

The notebooks are designed to run on **Google Colab** with a free T4 GPU; the
top of every notebook installs the non-default packages with
`!pip install -q cvxpy cvxopt tyro datasets vit-pytorch`. For local execution,
a `requirements.txt` is provided. Core dependencies:

- `torch`, `torchvision` — neural network training and CIFAR-10 loading
- `numpy`, `scipy` — numerical routines (sparse linear algebra, eigensolvers)
- `cvxpy`, `cvxopt` — semidefinite programming for the central-flow SDCP solver
- `h5py` — checkpointing
- `datasets` — Hugging Face datasets (CIFAR-10)
- `tyro` — config dataclass parsing
- `matplotlib`, `tqdm` — plotting and progress bars
- `vit-pytorch` — `SimpleViT` used by the ViT experiments

## Reproducing experiments

The recommended path is Google Colab (the notebooks were authored against the
Colab Drive-mount workflow):

1. Upload this whole folder to your Google Drive. Pick any folder name you
   like — call it `<PROJECT_FOLDER>` for the rest of these instructions.
2. Open any notebook from `experiments/` in Colab.
3. In the first code cell ("SETUP"), set
   `PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'` to match the name
   you picked in step 1.
4. Choose a GPU runtime (Runtime → Change runtime type → T4 GPU).
5. **Run All**.

Each notebook is self-contained: it loads CIFAR-10, builds the network,
runs the discrete optimizer, fits Rod Flow and (where applicable) gradient /
central flow, and produces the figures used in the paper.

## Experiments table

All experiments use **5000 CIFAR-10 examples**, **MSE loss**, **full-batch**
gradient updates (ViT runs are micro-batched only to fit a single forward pass
on the GPU).

| Family       | Optimizer(s)                                     | Architectures        | Notebooks |
|--------------|--------------------------------------------------|----------------------|-----------|
| Adam         | Adam, NAdam, scalar-Adam, scalar-NAdam           | MLP, CNN, ViT        | 12        |
| Momentum     | Heavy-ball, Nesterov                             | MLP, CNN, ViT        | 6         |
| RMSProp      | RMSProp, scalar-RMSProp                          | MLP, CNN, ViT        | 6         |
| BEA          | Backward-error-corrected Adam                    | MLP                  | 1         |
| EoS demos    | Heavy-ball / Nesterov / RMSProp / scalar-RMSProp | small fully-connected| 2         |

The MLP is a 3-layer fully-connected `200 × 200` network with `tanh`
activations; the CNN is a 2-conv + average-pool network with `tanh`; the ViT
is a `SimpleViT` (depth 3, dim 64, heads 8). All optimizer hyperparameters,
EoS thresholds, and ODE step-size schedules are set in cell 1 of each
notebook.

## Computational requirements

- **Hardware:** single GPU; a Colab T4 is sufficient. ViT notebooks use a few
  GB of GPU RAM; MLP and CNN notebooks fit well under that.
- **Wall time:** MLP and CNN notebooks finish in 10–30 minutes each on T4;
  ViT notebooks take 1–2 hours each.
- **Reproducibility:** notebooks set explicit seeds. The SDCP solver
  (CVXPY → CVXOPT) is deterministic up to floating-point tolerances.

## Notes

- All notebook outputs have been cleared. To regenerate the figures in the
  paper, run a notebook end-to-end as described above.
- The `experiments/bea/` notebook is a backward-error-corrected variant
  referenced in the paper appendix — it is not part of the main results.


==> anc/adamflow/experiments/adam/experiment_cnn_cifar10_adam.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "shmLEobtznNS"
   },
   "source": [
    "# CNN on CIFAR-10 (Cohen 2022): Adam - Discrete vs Stable Flow vs Rod Flow\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "9DmjkcOXznNS"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "psN3N_FuznNT"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "# Import optimized modules from src/\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "N5E0gd51znNT"
   },
   "source": [
    "## Define the CNN Model\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "yhK0bKCfznNT"
   },
   "outputs": [],
   "source": [
    "class CNN(nn.Module):\n",
    "    \"\"\"2-conv CNN with avg-pool and tanh activation (matches HB CNN notebook).\"\"\"\n",
    "    def __init__(self, in_channels=3, num_filters=32, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.conv1 = nn.Conv2d(in_channels, num_filters, kernel_size=3, padding=1)\n",
    "        self.conv2 = nn.Conv2d(num_filters, num_filters, kernel_size=3, padding=1)\n",
    "        self.pool = nn.AvgPool2d(2, 2)\n",
    "        self.activation = nn.Tanh()\n",
    "        # After two 2x2 poolings: 32x32 -> 16x16 -> 8x8\n",
    "        self.fc = nn.Linear(num_filters * 8 * 8, output_dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.activation(self.conv1(x))\n",
    "        x = self.pool(x)\n",
    "        x = self.activation(self.conv2(x))\n",
    "        x = self.pool(x)\n",
    "        x = x.flatten(1)\n",
    "        x = self.fc(x)\n",
    "        return x\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "dxGoeFY6znNU"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5000 samples)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "Dx9CxY9NznNU"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "jziN07a5znNU"
   },
   "outputs": [],
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = CNN(in_channels=3, num_filters=32, output_dim=output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "SJPzEvhxznNU"
   },
   "source": [
    "## Helper: Phase-Space Low-Rank Sigma for Adam Rod Flow\n",
    "\n",
    "Adam Rod Flow tracks a low-rank covariance matrix in **phase space** `[delta; mu]` (2d-dimensional),\n",
    "where `delta` = position half-difference and `mu` = first-moment half-difference.\n",
    "\n",
    "The second moment `v` is tracked as a smooth auxiliary variable (no oscillation)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "PFpHkfKzznNV"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceAdamLowRankSigma:\n",
    "    \"\"\"Low-rank covariance in phase space [delta; mu] for Adam rod flow.\n",
    "\n",
    "    Phase space is 2d-dimensional: [delta (position half-diff); mu (momentum half-diff)].\n",
    "    The second moment v is smooth and tracked separately (not in the phase space).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.phase_dim = 2 * n_params  # [delta; mu] lives in R^{2d}\n",
    "        self.rank = rank\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        V = torch.randn(self.phase_dim, rank, device=device, dtype=dtype)\n",
    "        self.V, _ = torch.linalg.qr(V)\n",
    "        self.S = torch.eye(rank, device=device, dtype=dtype) * 1e-8\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        \"\"\"Initialize from Adam's oscillation vectors.\"\"\"\n",
    "        phase_vec = torch.cat([delta, mu])  # (2d,)\n",
    "        norm = phase_vec.norm()\n",
    "        if norm < 1e-12:\n",
    "            return\n",
    "        v1 = phase_vec / norm\n",
    "        V = torch.zeros(self.phase_dim, self.rank, device=self.device, dtype=self.dtype)\n",
    "        V[:, 0] = v1\n",
    "        # Fill remaining columns with orthogonal random vectors\n",
    "        for i in range(1, self.rank):\n",
    "            v = torch.randn(self.phase_dim, device=self.device, dtype=self.dtype)\n",
    "            for j in range(i):\n",
    "                v = v - (v @ V[:, j]) * V[:, j]\n",
    "            v_norm = v.norm()\n",
    "            if v_norm > 1e-12:\n",
    "                V[:, i] = v / v_norm\n",
    "        self.V = V\n",
    "        self.S = torch.zeros(self.rank, self.rank, device=self.device, dtype=self.dtype)\n",
    "        self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        \"\"\"Extract (delta, mu) from principal eigenvector.\"\"\"\n",
    "        eigvals, eigvecs = torch.linalg.eigh(self.S)\n",
    "        max_eigval = eigvals[-1]\n",
    "        max_eigvec = eigvecs[:, -1]\n",
    "        phase_vec = self.V @ max_eigvec * torch.sqrt(torch.clamp(max_eigval, min=0))\n",
    "        delta = phase_vec[:self.n_params]\n",
    "        mu = phase_vec[self.n_params:]\n",
    "        return delta, mu\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt, eps=1e-12):\n",
    "        \"\"\"Update covariance: dSigma/dt = (1/4)(F_+F_+^T + F_-F_-^T) - 2*Sigma\"\"\"\n",
    "        decay_factor = max(1 - 2 * dt, 0)\n",
    "        S_decayed = self.S * decay_factor\n",
    "\n",
    "        # Project forces onto current basis\n",
    "        f_plus_proj = self.V.T @ F_plus\n",
    "        f_minus_proj = self.V.T @ F_minus\n",
    "        f_plus_perp = F_plus - self.V @ f_plus_proj\n",
    "        f_minus_perp = F_minus - self.V @ f_minus_proj\n",
    "\n",
    "        # Augment basis with perpendicular components\n",
    "        new_directions = []\n",
    "        if f_plus_perp.norm() > eps:\n",
    "            new_directions.append(f_plus_perp / f_plus_perp.norm())\n",
    "        if f_minus_perp.norm() > eps:\n",
    "            v_minus = f_minus_perp / f_minus_perp.norm()\n",
    "            if new_directions:\n",
    "                v_minus = v_minus - (v_minus @ new_directions[0]) * new_directions[0]\n",
    "                if v_minus.norm() > eps:\n",
    "                    new_directions.append(v_minus / v_minus.norm())\n",
    "            else:\n",
    "                new_directions.append(v_minus)\n",
    "\n",
    "        if new_directions:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_directions, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "\n",
    "        r_aug = V_aug.shape[1]\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.device, dtype=self.dtype)\n",
    "        S_aug[:self.rank, :self.rank] = S_decayed\n",
    "\n",
    "        # Growth: (1/4)*dt * (F_+ F_+^T + F_- F_-^T)\n",
    "        coeff = dt / 4\n",
    "        f_plus_aug = V_aug.T @ F_plus\n",
    "        f_minus_aug = V_aug.T @ F_minus\n",
    "        S_aug += coeff * torch.outer(f_plus_aug, f_plus_aug)\n",
    "        S_aug += coeff * torch.outer(f_minus_aug, f_minus_aug)\n",
    "\n",
    "        # Symmetrize, truncate to top rank\n",
    "        S_aug = (S_aug + S_aug.T) / 2\n",
    "        eigvals, eigvecs = torch.linalg.eigh(S_aug)\n",
    "        eigvals_top = eigvals[-self.rank:].flip(0)\n",
    "        eigvecs_top = eigvecs[:, -self.rank:].flip(1)\n",
    "        V_new = V_aug @ eigvecs_top\n",
    "        S_new = torch.diag(torch.clamp(eigvals_top, min=0))\n",
    "        self.V, _ = torch.linalg.qr(V_new)\n",
    "        self.S = S_new"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "FejdL3m6znNV"
   },
   "source": [
    "## Hyperparameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "RX4inhRPznNV"
   },
   "outputs": [],
   "source": [
    "# Cohen 2022 Adam learning rates: np.logspace(np.log10(3e-5), np.log10(1e-3), 5)\n",
    "# Using 1e-4 (matches MLP Adam notebook default; retune as needed)\n",
    "learning_rate = 1e-4\n",
    "beta1 = 0.5\n",
    "beta2 = 0.999\n",
    "eps = 1e-7  # Cohen 2022\n",
    "\n",
    "# EoS threshold for Adam on eigenvalues of the preconditioned Hessian\n",
    "# M = P^{-1/2} H P^{-1/2} (same spectrum as d_vec * H).\n",
    "eos_threshold_eff = 2 * (1 + beta1) / (1 - beta1)  # = 38 for beta1=0.9\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "n_iterations = 5000\n",
    "warmup_iterations = 3000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "\n",
    "# chunk_size=1: process HVPs sequentially to avoid OOM on conv/transformer architectures\n",
    "chunk_size = 1\n",
    "\n",
    "# Stable Flow parameters (fewer substeps / larger dt to cut memory)\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow parameters\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}, beta2: {beta2}, eps: {eps}\")\n",
    "print(f\"Bias correction: ON (Cohen 2022)\")\n",
    "print(f\"EoS threshold (preconditioned sharpness): 2(1+beta1)/((1-beta1)*eta) = {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "LUAQZT7NznNV"
   },
   "source": [
    "## Run All Flows in Lockstep (Memory Optimized)\n",
    "\n",
    "Adam maintains:\n",
    "- `m` (first moment): EMA of gradient — **oscillates** with w\n",
    "- `v` (second moment): EMA of g² — **smooth** (squaring removes sign flips)\n",
    "\n",
    "Phase space: `(w, m)` ∈ ℝ²ᵈ oscillating, `v` ∈ ℝᵈ smooth auxiliary.\n",
    "\n",
    "Forces: `F± = [a±; b±]` where `a± = -D̅[β₁(m̅±μ) + (1-β₁)g±]`, `b± = (1-β₁)[g± - (m̅±μ)]`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "80I4VmE5znNV"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP (Memory Optimized)\n",
    "# =============================================================================\n",
    "\n",
    "# Initialize Adam\n",
    "w_adam = w_init.clone()\n",
    "m_adam = torch.zeros_like(w_adam)\n",
    "v_adam = torch.zeros_like(w_adam)\n",
    "eig_solver_adam_pre = WarmStartEigSolver(loss_fn, w_adam, initial_neigs=n_eig, chunk_size=chunk_size, tol=1e-4)\n",
    "eig_solver_adam_raw = WarmStartEigSolver(loss_fn, w_adam, initial_neigs=n_eig, chunk_size=chunk_size, tol=1e-4)\n",
    "np.random.seed(42)\n",
    "selected_param_idx = torch.from_numpy(np.random.choice(n_params, 3, replace=False)).to(device)\n",
    "\n",
    "# Flow states (initialized at warmup)\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "v_bar_sf = None\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "v_bar_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# Storage for metrics (scalars only)\n",
    "adam_loss_w = []\n",
    "adam_loss_wbar = []\n",
    "adam_pre_sharpness_wbar = []\n",
    "adam_sharpness_iters = []\n",
    "adam_delta_norms = []\n",
    "adam_mu_norms = []\n",
    "adam_mean_ess = []  # mean effective step size\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_adam_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_loss_wbar_plus_delta = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_adam_to_rod = []\n",
    "dist_w_adam_to_rod_pm = []\n",
    "delta_norm_adam_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_adam_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "# Drift diagnostics\n",
    "adam_wbar_velocity = []\n",
    "adam_crit_k = []\n",
    "adam_crit_k_iters = []\n",
    "adam_all_eigs = []\n",
    "w_bar_adam_prev = None\n",
    "\n",
    "# v smoothness tracking\n",
    "v_bar_smoothness = []  # ||v_{t+1} - v_t|| / ||v_bar||\n",
    "\n",
    "# Preconditioner diagnostics\n",
    "adam_raw_eigs = []          # raw Hessian eigenvalues (no preconditioner)\n",
    "nu_norm_adam = []           # ||v_bar_adam||\n",
    "nu_norm_sf = []             # ||v_bar_sf||\n",
    "nu_norm_rod = []            # ||v_bar_rod||\n",
    "cos_nu_adam_sf = []         # |cos(v_adam, v_sf)|\n",
    "cos_nu_adam_rod = []        # |cos(v_adam, v_rod)|\n",
    "nu_diag_iters = []          # iterations where nu diagnostics are recorded\n",
    "grad_sq_selected = []       # grad[idx]^2 for 3 selected params\n",
    "nu_selected_adam = []       # v_bar_adam[idx] for 3 selected params\n",
    "\n",
    "# Preconditioned sharpness threshold (0.975 * eos_threshold_eff for a safety margin)\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(\"Running all flows in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete Adam only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "print(f\"Critical effective eigenvalue threshold: {crit_eff_threshold}\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # =========================================================================\n",
    "    # DISCRETE ADAM STEP\n",
    "    # =========================================================================\n",
    "    grad_adam, loss_adam_val = loss_fn.grad_and_value(w_adam)\n",
    "    adam_loss_w.append(loss_adam_val.item())\n",
    "\n",
    "    # Adam update (Cohen 2022: bias correction ON)\n",
    "    m_adam_next = beta1 * m_adam + (1 - beta1) * grad_adam\n",
    "    v_adam_next = beta2 * v_adam + (1 - beta2) * grad_adam.square()\n",
    "    # Cohen 2022 Adam: bias correction ON\n",
    "    step = t + 1\n",
    "    bc1 = 1 - beta1 ** step\n",
    "    bc2 = 1 - beta2 ** step\n",
    "    m_hat = m_adam_next / bc1\n",
    "    v_hat = v_adam_next / bc2\n",
    "    d_vec_current = learning_rate / (torch.sqrt(v_hat) + eps)\n",
    "    w_adam_next = w_adam - d_vec_current * m_hat\n",
    "\n",
    "    adam_mean_ess.append(d_vec_current.mean().item())\n",
    "\n",
    "    # Rod variables\n",
    "    w_bar_adam = (w_adam + w_adam_next) / 2\n",
    "    delta_adam = (w_adam_next - w_adam) / 2\n",
    "    m_bar_adam = (m_adam + m_adam_next) / 2\n",
    "    mu_adam = (m_adam_next - m_adam) / 2\n",
    "    v_bar_adam = (v_adam + v_adam_next) / 2\n",
    "\n",
    "    adam_delta_norms.append(delta_adam.norm().item())\n",
    "    adam_mu_norms.append(mu_adam.norm().item())\n",
    "\n",
    "    # v smoothness: relative change\n",
    "    v_diff = (v_adam_next - v_adam).norm()\n",
    "    v_bar_norm = v_bar_adam.norm()\n",
    "    if v_bar_norm > 1e-12:\n",
    "        v_bar_smoothness.append((v_diff / v_bar_norm).item())\n",
    "    else:\n",
    "        v_bar_smoothness.append(0.0)\n",
    "\n",
    "    # w_bar velocity\n",
    "    if w_bar_adam_prev is not None:\n",
    "        adam_wbar_velocity.append((w_bar_adam - w_bar_adam_prev).norm().item())\n",
    "    else:\n",
    "        adam_wbar_velocity.append(0.0)\n",
    "    w_bar_adam_prev = w_bar_adam.clone()\n",
    "\n",
    "    # Loss at wbar\n",
    "    adam_loss_wbar.append(loss_fn(w_bar_adam).item())\n",
    "\n",
    "    # Preconditioned sharpness tracking via preconditioned eigensolver (centers only)\n",
    "    if t % sharpness_every == 0:\n",
    "        P_adam = DiagonalPreconditioner((torch.sqrt(v_hat) + eps) / learning_rate)\n",
    "        eff_eigs_wbar, _, _ = eig_solver_adam_pre.update(w_bar_adam, P=P_adam)\n",
    "        raw_eigs_adam, _, _ = eig_solver_adam_raw.update(w_bar_adam)\n",
    "        adam_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        adam_raw_eigs.append(raw_eigs_adam[:n_eig].cpu().numpy().copy())\n",
    "        adam_sharpness_iters.append(t)\n",
    "\n",
    "        # Track crit_k\n",
    "        crit_k = (eff_eigs_wbar > crit_eff_threshold).sum().item()\n",
    "        adam_crit_k.append(crit_k)\n",
    "        adam_crit_k_iters.append(t)\n",
    "        adam_all_eigs.append(eff_eigs_wbar.cpu().numpy().copy())\n",
    "\n",
    "        # Per-parameter diagnostics (grad^2 vs nu at selected indices)\n",
    "        grad_sq_selected.append(grad_adam[selected_param_idx].square().cpu().numpy().copy())\n",
    "        nu_selected_adam.append(v_bar_adam[selected_param_idx].cpu().numpy().copy())\n",
    "\n",
    "    # =========================================================================\n",
    "    # INITIALIZE FLOWS AT WARMUP\n",
    "    # =========================================================================\n",
    "    flows_not_initialized = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0 and flows_not_initialized)\n",
    "    if should_init:\n",
    "        print(f\"\\n[Iter {t}] Initializing flows from Adam state...\")\n",
    "        print(f\"    mean d_vec = {d_vec_current.mean().item():.6f}\")\n",
    "\n",
    "        P_init = DiagonalPreconditioner((torch.sqrt(v_hat) + eps) / learning_rate)\n",
    "        eff_eigs_init, _, _ = eig_solver_adam_pre.update(w_bar_adam, P=P_init)\n",
    "        crit_k_init = (eff_eigs_init > crit_eff_threshold).sum().item()\n",
    "        print(f\"    crit_k at initialization: {crit_k_init}\")\n",
    "        print(f\"    Top effective eigenvalues: {eff_eigs_init[:4].cpu().numpy()}\")\n",
    "\n",
    "        # Adam Stable Flow: starts at w_bar with RAW m_bar, v_bar (matching\n",
    "        # discrete Adam's own m, v state). Bias-correction factors bc1, bc2 are\n",
    "        # tracked separately below as deterministic functions of the iteration\n",
    "        # counter, and applied only where the discrete Adam update applies them\n",
    "        # (preconditioner via v/bc2, and weight step scaled by 1/bc1).\n",
    "        w_bar_sf = w_bar_adam.clone()\n",
    "        m_bar_sf = m_bar_adam.clone()\n",
    "        v_bar_sf = v_bar_adam.clone()\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, chunk_size=chunk_size, tol=1e-4)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, chunk_size=chunk_size, tol=1e-4)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        # Adam Rod Flow: starts at w_bar with delta, mu from discrete;\n",
    "        # m_bar, v_bar are RAW (see SF init comment above re: bc1/bc2 tracking).\n",
    "        w_bar_rod = w_bar_adam.clone()\n",
    "        m_bar_rod = m_bar_adam.clone()\n",
    "        v_bar_rod = v_bar_adam.clone()\n",
    "        sigma_rod = PhaseSpaceAdamLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_adam, mu_adam)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, chunk_size=chunk_size, tol=1e-4)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, chunk_size=chunk_size, tol=1e-4)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        rod_loss_wbar_plus_delta.append(loss_fn(w_bar_rod + delta_adam).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_adam.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||: {mu_adam.norm().item():.6f}\")\n",
    "\n",
    "    # =========================================================================\n",
    "    # RUN FLOW SUBSTEPS (after warmup)\n",
    "    # =========================================================================\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        # Bias-correction factors: deterministic scalar functions of iteration\n",
    "        # count. Matches discrete Adam at this step so the flow's preconditioner\n",
    "        # stays consistent with discrete Adam throughout the transient (not just\n",
    "        # at initialization). At beta1=0.9, bc1 is essentially 1 at any realistic\n",
    "        # warmup; at beta2=0.999, bc2 is ~0.865 at t=2000 and only crawls to ~1\n",
    "        # over several thousand post-warmup iterations.\n",
    "        step_flow = t + 1  # 1-indexed, matches discrete Adam's 'step'\n",
    "        bc1_flow = 1 - beta1 ** step_flow\n",
    "        bc2_flow = 1 - beta2 ** step_flow\n",
    "\n",
    "        # -----------------------------------------------------------------\n",
    "        # ADAM GRADIENT FLOW SUBSTEPS\n",
    "        # -----------------------------------------------------------------\n",
    "        if t % sharpness_every == 0:\n",
    "            # Use bias-corrected v_hat = v_bar_sf / bc2_flow to match discrete Adam\n",
    "            P_sf = DiagonalPreconditioner((torch.sqrt(v_bar_sf / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_bar_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_val, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            # Preconditioner uses bias-corrected v_hat = v_bar_sf / bc2_flow\n",
    "            d_vec_sf = learning_rate / (torch.sqrt(v_bar_sf / bc2_flow) + eps)\n",
    "            # Center dynamics (no oscillation tracking). The 1/bc1_flow factor\n",
    "            # comes from discrete Adam's m_hat = m/bc1 in the weight update.\n",
    "            dw = -d_vec_sf * (beta1 * m_bar_sf + (1 - beta1) * grad_sf_val) / bc1_flow\n",
    "            dm = (1 - beta1) * (grad_sf_val - m_bar_sf)\n",
    "            dv = (1 - beta2) * (grad_sf_val.square() - v_bar_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "            v_bar_sf = v_bar_sf + dv * dt_sf\n",
    "            v_bar_sf = torch.clamp(v_bar_sf, min=1e-16)\n",
    "\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_adam_to_sf.append((w_bar_adam - w_bar_sf).norm().item())\n",
    "\n",
    "        # -----------------------------------------------------------------\n",
    "        # ADAM ROD FLOW SUBSTEPS\n",
    "        # -----------------------------------------------------------------\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner((torch.sqrt(v_bar_rod / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_bar_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus = w_bar_rod + delta_rod_cur\n",
    "            w_minus = w_bar_rod - delta_rod_cur\n",
    "\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus)\n",
    "\n",
    "            # Per-component preconditioner (bias-corrected v_hat = v_bar_rod / bc2_flow)\n",
    "            d_vec_rod = learning_rate / (torch.sqrt(v_bar_rod / bc2_flow) + eps)\n",
    "\n",
    "            # Center dynamics (dw_bar scaled by 1/bc1_flow from discrete m_hat)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "            dw_bar = -d_vec_rod * (beta1 * m_bar_rod + (1 - beta1) * grad_avg) / bc1_flow\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "            dv_bar = (1 - beta2) * ((grad_plus.square() + grad_minus.square()) / 2 - v_bar_rod)\n",
    "\n",
    "            # Phase-space forces (theory: adam_rod_flow_theory.txt eqs a_adam, b_adam)\n",
    "            #   a_+-: (1-beta1) on grad only; beta1 on momentum (convex combination,\n",
    "            #         not a scaled sum -- asymmetry is load-bearing).\n",
    "            #   b_+-: (1-beta1) overall (reflects dm/dt = (1-beta1)(g - m)).\n",
    "            # The Sigma update absorbs these factors via F_+-; do NOT add another\n",
    "            # (1-beta1) to dSigma/dt.\n",
    "            # F_+ = [a_+; b_+], F_- = [a_-; b_-]\n",
    "            a_plus = -d_vec_rod * (beta1 * (m_bar_rod + mu_rod_cur) + (1 - beta1) * grad_plus) / bc1_flow\n",
    "            b_plus = (1 - beta1) * (grad_plus - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -d_vec_rod * (beta1 * (m_bar_rod - mu_rod_cur) + (1 - beta1) * grad_minus) / bc1_flow\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus = torch.cat([a_plus, b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            # Update covariance\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "\n",
    "            # Update centers\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "            v_bar_rod = v_bar_rod + dv_bar * dt_rod\n",
    "            v_bar_rod = torch.clamp(v_bar_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        rod_loss_wbar_plus_delta.append(loss_fn(w_bar_rod + delta_rod_cur).item())\n",
    "\n",
    "        # Rod metrics vs discrete\n",
    "        dist_wbar_adam_to_rod.append((w_bar_adam - w_bar_rod).norm().item())\n",
    "        w_adam_current = w_bar_adam + delta_adam  # = w_adam_next\n",
    "        dist_plus = (w_adam_current - (w_bar_rod + delta_rod_cur)).norm().item()\n",
    "        dist_minus = (w_adam_current - (w_bar_rod - delta_rod_cur)).norm().item()\n",
    "        dist_w_adam_to_rod_pm.append(min(dist_plus, dist_minus))\n",
    "        delta_norm_adam_post.append(delta_adam.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_adam_post.append(mu_adam.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_adam_d = delta_adam.norm()\n",
    "        norm_rod_d = delta_rod_cur.norm()\n",
    "        if norm_adam_d > 1e-12 and norm_rod_d > 1e-12:\n",
    "            cos_val = torch.abs(delta_adam @ delta_rod_cur) / (norm_adam_d * norm_rod_d)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # nu comparison across flows (at sharpness logging steps)\n",
    "    if t >= warmup_iterations and w_bar_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_adam.append(v_bar_adam.norm().item())\n",
    "        nu_norm_sf.append(v_bar_sf.norm().item())\n",
    "        nu_norm_rod.append(v_bar_rod.norm().item())\n",
    "        _cos_sf = torch.abs(v_bar_adam @ v_bar_sf) / (v_bar_adam.norm() * v_bar_sf.norm() + 1e-12)\n",
    "        _cos_rod = torch.abs(v_bar_adam @ v_bar_rod) / (v_bar_adam.norm() * v_bar_rod.norm() + 1e-12)\n",
    "        cos_nu_adam_sf.append(_cos_sf.item())\n",
    "        cos_nu_adam_rod.append(_cos_rod.item())\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "        # =========================================================================\n",
    "    # ADVANCE DISCRETE ADAM\n",
    "    # =========================================================================\n",
    "    w_adam = w_adam_next\n",
    "    m_adam = m_adam_next\n",
    "    v_adam = v_adam_next\n",
    "\n",
    "    # Periodic cleanup\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'='*60}\")\n",
    "print(\"Training Complete!\")\n",
    "print(f\"{'='*60}\")\n",
    "print(f\"Final discrete Adam loss: {adam_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final ASF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final ARF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"\\nFinal mean effective step size: {adam_mean_ess[-1]:.6f}\")\n",
    "print(f\"Diagnostics:\")\n",
    "print(f\"  crit_k range: {min(adam_crit_k)} to {max(adam_crit_k)}\")\n",
    "print(f\"  crit_k at end: {adam_crit_k[-1]}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Qh4NiiOlznNW"
   },
   "source": [
    "## Publication Figures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "zoD9ZYQRznNW"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# FIGURE 0: Adam Loss and Sharpness over time (full timeline)\n",
    "# =============================================================================\n",
    "fig0, (ax_loss, ax_sharp) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "\n",
    "time_loss = np.arange(len(adam_loss_w))\n",
    "marker_every_loss = max(1, len(adam_loss_w) // 12)\n",
    "\n",
    "# Top: Loss\n",
    "ax_loss.semilogy(time_loss, adam_loss_w, 'k-', lw=1.2, alpha=0.85,\n",
    "                 marker='o', markevery=marker_every_loss, markersize=3)\n",
    "ax_loss.set_ylabel('Loss', fontsize=14)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "\n",
    "# Bottom: Sharpness\n",
    "sharpness_marker_every = max(1, len(adam_sharpness_iters) // 10)\n",
    "ax_sharp.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "              marker='o', markevery=sharpness_marker_every, markersize=3)\n",
    "\n",
    "ax_sharp.set_xlabel('Iteration', fontsize=14)\n",
    "ax_sharp.set_ylabel('Preconditioned Sharpness', fontsize=14)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "\n",
    "fig0.tight_layout()\n",
    "fig0.savefig('figure0_adam_loss_sharpness.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig0.savefig('figure0_adam_loss_sharpness.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 0 saved: figure0_adam_loss_sharpness.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "W_BKfch1znNW"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURES\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n",
    "\n",
    "# =============================================================================\n",
    "# FIGURE 1: Preconditioned Sharpness and Discrepancy at Centers\n",
    "# =============================================================================\n",
    "fig1, (ax1_sharp, ax1_disc) = plt.subplots(1, 2, figsize=(8, 3.5))\n",
    "\n",
    "# --- Preconditioned sharpness subplot ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "adam_sharp_post_idx = [i for i, t in enumerate(adam_sharpness_iters) if t >= warmup_iterations]\n",
    "adam_sharp_post = [adam_pre_sharpness_wbar[i] for i in adam_sharp_post_idx]\n",
    "adam_sharp_iters_post = [adam_sharpness_iters[i] - warmup_iterations for i in adam_sharp_post_idx]\n",
    "\n",
    "sharpness_marker_every_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if adam_sharp_post:\n",
    "    ax1_sharp.plot(adam_sharp_iters_post, adam_sharp_post, 'k-', lw=1.2,\n",
    "                    alpha=0.85, marker='o', markevery=sharpness_marker_every_pub, markersize=3, label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax1_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2,\n",
    "                    alpha=0.85, marker='s', markevery=sharpness_marker_every_pub, markersize=3, label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax1_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2,\n",
    "                    alpha=0.85, marker='^', markevery=sharpness_marker_every_pub, markersize=3, label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax1_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "\n",
    "all_sharp_values = adam_sharp_post + sf_sharp_post + rod_sharp_post\n",
    "if all_sharp_values:\n",
    "    max_sharp = max(all_sharp_values)\n",
    "    threshold = eos_threshold_pre\n",
    "    distance = max_sharp - threshold\n",
    "    if distance > 0:\n",
    "        y_min = threshold - 0.5 * distance\n",
    "        y_max = max_sharp + 0.05 * distance\n",
    "        ax1_sharp.set_ylim(y_min, y_max)\n",
    "\n",
    "ax1_sharp.set_xlabel('Iteration', fontsize=14)\n",
    "ax1_sharp.set_ylabel('Preconditioned Sharpness', fontsize=14)\n",
    "ax1_sharp.legend(fontsize=10.5, loc='best', framealpha=0.9)\n",
    "ax1_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax1_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Discrepancy subplot ---\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax1_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-', lw=1.2,\n",
    "                       alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$')\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax1_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-', lw=1.2,\n",
    "                       alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "ax1_disc.set_xlabel('Iteration', fontsize=14)\n",
    "ax1_disc.set_ylabel('Distance', fontsize=14)\n",
    "ax1_disc.legend(fontsize=10.5, loc='best', framealpha=0.9)\n",
    "ax1_disc.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax1_disc.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax1_disc.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig1.tight_layout()\n",
    "fig1.savefig('figure1_adam.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig1.savefig('figure1_adam.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 1 saved: figure1_adam.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "CE_FOBvBznNW"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# FIGURE 2: Mean Effective Step Size and Preconditioned Sharpness over time\n",
    "# =============================================================================\n",
    "fig2, (ax2_ess, ax2_sharp) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "\n",
    "# Top: Mean effective step size over time\n",
    "ax2_ess.semilogy(time_full[:len(adam_mean_ess)], adam_mean_ess, 'k-', lw=1.2, alpha=0.85,\n",
    "                  marker='o', markevery=marker_every_full, markersize=3)\n",
    "ax2_ess.set_ylabel('Mean Eff. Step Size', fontsize=14)\n",
    "ax2_ess.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax2_ess.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax2_ess.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Bottom: Preconditioned sharpness at discrete iterates\n",
    "sharpness_marker_every_full = max(1, len(adam_sharpness_iters) // 10)\n",
    "ax2_sharp.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "               marker='o', markevery=sharpness_marker_every_full, markersize=3)\n",
    "ax2_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "ax2_sharp.set_xlabel('Iteration', fontsize=14)\n",
    "ax2_sharp.set_ylabel('Pre. Sharpness', fontsize=14)\n",
    "ax2_sharp.legend(fontsize=10.5, loc='best', framealpha=0.9)\n",
    "ax2_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax2_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "ax2_sharp.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "fig2.tight_layout()\n",
    "fig2.savefig('figure2_adam_full.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig2.savefig('figure2_adam_full.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 2 saved: figure2_adam_full.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "B_SIRIIwznNW"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# FIGURE 3: Centers Comparison (Loss / Preconditioned Sharpness / Distance)\n",
    "# =============================================================================\n",
    "fig3, (ax3_loss, ax3_sharp, ax3_disc) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig3.suptitle('CNN', fontsize=14)\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "marker_every_pub = max(1, n_post_warmup // 8)\n",
    "\n",
    "# --- Row 1: Loss ---\n",
    "adam_loss_post = adam_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax3_loss.semilogy(time_post_warmup[:len(adam_loss_post)], adam_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax3_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{ASF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax3_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax3_loss.set_ylabel('Loss', fontsize=14)\n",
    "ax3_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax3_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax3_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax3_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Row 2: Preconditioned sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "adam_sharp_post_idx = [i for i, tt in enumerate(adam_sharpness_iters) if tt >= warmup_iterations]\n",
    "adam_sharp_post = [adam_pre_sharpness_wbar[i] for i in adam_sharp_post_idx]\n",
    "adam_sharp_iters_post = [adam_sharpness_iters[i] - warmup_iterations for i in adam_sharp_post_idx]\n",
    "\n",
    "sharpness_marker_every_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if adam_sharp_post:\n",
    "    ax3_sharp.plot(adam_sharp_iters_post, adam_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sharpness_marker_every_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax3_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sharpness_marker_every_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax3_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sharpness_marker_every_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax3_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5,\n",
    "                  label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$')\n",
    "\n",
    "all_sharp_values = list(adam_sharp_post) + list(sf_sharp_post) + list(rod_sharp_post)\n",
    "if all_sharp_values:\n",
    "    max_sharp = max(all_sharp_values)\n",
    "    threshold = eos_threshold_pre\n",
    "    distance = max_sharp - threshold\n",
    "    if distance > 0:\n",
    "        y_min = threshold - 0.5 * distance\n",
    "        y_max = max_sharp + 0.05 * distance\n",
    "        ax3_sharp.set_ylim(y_min, y_max)\n",
    "\n",
    "ax3_sharp.set_ylabel('Preconditioned Sharpness', fontsize=14)\n",
    "ax3_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax3_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax3_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Row 3: Distance of centers ---\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax3_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$')\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax3_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "ax3_disc.set_xlabel('Iteration', fontsize=14)\n",
    "ax3_disc.set_ylabel('Distance', fontsize=14)\n",
    "ax3_disc.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax3_disc.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax3_disc.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax3_disc.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig3.tight_layout()\n",
    "fig3.savefig('figure3_centers_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig3.savefig('figure3_centers_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 3 saved: figure3_centers_cnn.pdf\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "U8xSJmqtznNX"
   },
   "source": [
    "## Diagnostic Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "6nmf7Hq4znNX"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# DIAGNOSTIC PLOTS (Full Timeline)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "fig, axes = plt.subplots(5, 2, figsize=(14, 25))\n",
    "\n",
    "time_adam_arr = np.arange(n_iterations)\n",
    "time_compare = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "marker_every = max(1, len(time_adam_arr) // 20)\n",
    "\n",
    "# Plot 1: Loss over time (centers)\n",
    "ax = axes[0, 0]\n",
    "ax.semilogy(time_adam_arr, adam_loss_wbar, 'k-', lw=2, label=r'$L(\\bar{w}_{\\mathrm{Adam}})$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "n_compare = len(time_compare)\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(time_compare[:len(sf_loss)-1], sf_loss[1:n_compare+1], 'g-', lw=1.5, label=r'$L(w_{\\mathrm{ASF}})$', alpha=0.8, marker='s', markevery=marker_every, markersize=4)\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(time_compare[:len(rod_loss_wbar)-1], rod_loss_wbar[1:n_compare+1], 'b-', lw=1.5, label=r'$L(\\bar{w}_{\\mathrm{ARF}})$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Loss'); ax.set_title('Loss over Time (Centers)')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 2: Loss over time (edges)\n",
    "ax = axes[0, 1]\n",
    "ax.semilogy(time_adam_arr, adam_loss_w[:n_iterations], 'k-', lw=2, label=r'$L(w_{\\mathrm{Adam}})$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "if len(rod_loss_wbar_plus_delta) > 1:\n",
    "    ax.semilogy(time_compare[:len(rod_loss_wbar_plus_delta)-1], rod_loss_wbar_plus_delta[1:n_compare+1], 'b--', lw=1.5, label=r'$L(\\bar{w}_{\\mathrm{ARF}} + \\delta)$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Loss'); ax.set_title('Loss over Time (Edges)')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 3: Preconditioned sharpness over time (centers)\n",
    "ax = axes[1, 0]\n",
    "sharpness_marker_every = max(1, len(adam_sharpness_iters) // 15)\n",
    "if adam_pre_sharpness_wbar:\n",
    "    ax.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=2, label=r'$\\bar{w}_{\\mathrm{Adam}}$', alpha=0.8, marker='o', markevery=sharpness_marker_every, markersize=5)\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.5, label=r'$w_{\\mathrm{ASF}}$', alpha=0.8, marker='s', markevery=sharpness_marker_every, markersize=5)\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.5, label=r'$\\bar{w}_{\\mathrm{ARF}}$', alpha=0.8, marker='^', markevery=sharpness_marker_every, markersize=5)\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=2, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Pre. Sharpness'); ax.set_title('Preconditioned Sharpness over Time (Centers)')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# (Edge sharpness panel removed — centers-only sharpness tracking.)\n",
    "axes[1, 1].axis('off')\n",
    "\n",
    "# Plot 5: Position oscillation magnitude ||delta||\n",
    "ax = axes[2, 0]\n",
    "ax.plot(time_adam_arr, adam_delta_norms, 'k-', lw=2, label=r'$\\|\\delta_{\\mathrm{Adam}}\\|$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "if delta_norm_rod:\n",
    "    ax.plot(time_compare[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.5, label=r'$\\|\\delta_{\\mathrm{ARF}}\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Position Oscillation Magnitude')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 6: Momentum oscillation magnitude ||mu||\n",
    "ax = axes[2, 1]\n",
    "ax.plot(time_adam_arr, adam_mu_norms, 'k-', lw=2, label=r'$\\|\\mu_{\\mathrm{Adam}}\\|$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "if mu_norm_rod:\n",
    "    ax.plot(time_compare[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.5, label=r'$\\|\\mu_{\\mathrm{ARF}}\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$\\|\\mu\\|$'); ax.set_title('Momentum Oscillation Magnitude')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 7: Delta alignment\n",
    "ax = axes[3, 0]\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(time_compare[:len(cos_delta_alignment)], cos_delta_alignment, 'b-', lw=1.5, label=r'$|\\cos(\\delta_{\\mathrm{Adam}}, \\delta_{\\mathrm{ARF}})|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$|\\cos(\\delta_{\\mathrm{Adam}}, \\delta)|$')\n",
    "ax.set_title('Delta Alignment with Discrete Adam'); ax.set_ylim([0, 1.1]); ax.grid(True, alpha=0.3)\n",
    "ax.legend(fontsize=15)\n",
    "\n",
    "# Plot 8: Discrepancy of w_bar from discrete\n",
    "ax = axes[3, 1]\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax.semilogy(time_compare[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-', lw=1.5, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$', alpha=0.8, marker='s', markevery=marker_every, markersize=4)\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax.semilogy(time_compare[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-', lw=1.5, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Distance'); ax.set_title('Discrepancy of Centers from Discrete Adam')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 9: Fit error (edges)\n",
    "ax = axes[4, 0]\n",
    "if dist_w_adam_to_rod_pm:\n",
    "    ax.semilogy(time_compare[:len(dist_w_adam_to_rod_pm)], dist_w_adam_to_rod_pm, 'b-', lw=1.5, label=r'ARF: $\\min\\|w_{\\mathrm{Adam}} - (\\bar{w} \\pm \\delta)\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Distance')\n",
    "ax.set_title('Fit Error: Discrete Adam to Flow Edges'); ax.grid(True, alpha=0.3)\n",
    "ax.legend(fontsize=15)\n",
    "\n",
    "# Plot 10: v_bar smoothness validation\n",
    "ax = axes[4, 1]\n",
    "ax.semilogy(time_adam_arr[:len(v_bar_smoothness)], v_bar_smoothness, 'k-', lw=1.5, alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$\\|v_{t+1}-v_t\\| / \\|\\bar{v}\\|$')\n",
    "ax.set_title('v Smoothness (validates smooth assumption)'); ax.grid(True, alpha=0.3)\n",
    "ax.legend(fontsize=12)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('diagnostic_plots_adam.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.savefig('diagnostic_plots_adam.png', format='png', dpi=150, bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "print(\"Diagnostic plots saved: diagnostic_plots_adam.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "znNSDeUUznNX"
   },
   "source": [
    "## Drift Diagnostic: w_bar Velocity and crit_k"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "Hr_uJomTznNX"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# DRIFT DIAGNOSTIC PLOTS\n",
    "# =============================================================================\n",
    "\n",
    "fig_diag, axes_diag = plt.subplots(2, 2, figsize=(12, 10))\n",
    "\n",
    "time_adam_arr = np.arange(n_iterations)\n",
    "time_compare = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "# Plot 1: w_bar velocity over time\n",
    "ax = axes_diag[0, 0]\n",
    "ax.semilogy(time_adam_arr[:len(adam_wbar_velocity)], adam_wbar_velocity, 'k-', lw=1.5, alpha=0.8)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$\\|\\bar{w}_{k+1} - \\bar{w}_k\\|$')\n",
    "ax.set_title(r'Discrete Adam $\\bar{w}$ Velocity')\n",
    "ax.legend(fontsize=12)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 2: crit_k over time\n",
    "ax = axes_diag[0, 1]\n",
    "ax.plot(adam_crit_k_iters, adam_crit_k, 'r-', lw=2, marker='o', markersize=4, alpha=0.8)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('crit_k')\n",
    "ax.set_title(f'Number of Critical Eigenvalues (eff. eig > {crit_eff_threshold})')\n",
    "ax.legend(fontsize=12)\n",
    "ax.grid(True, alpha=0.3)\n",
    "ax.set_ylim(bottom=-0.1)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(integer=True))\n",
    "\n",
    "# Plot 3: Drift vs crit_k correlation\n",
    "ax = axes_diag[1, 0]\n",
    "if dist_wbar_adam_to_rod and adam_crit_k:\n",
    "    crit_k_post_warmup = [k for i, k in zip(adam_crit_k_iters, adam_crit_k) if i >= warmup_iterations]\n",
    "    crit_k_iters_post = [i - warmup_iterations for i in adam_crit_k_iters if i >= warmup_iterations]\n",
    "    if crit_k_post_warmup and crit_k_iters_post:\n",
    "        drift_at_crit_k = [dist_wbar_adam_to_rod[min(i, len(dist_wbar_adam_to_rod)-1)] for i in crit_k_iters_post]\n",
    "        ax.scatter(crit_k_post_warmup, drift_at_crit_k, c=crit_k_iters_post, cmap='viridis',\n",
    "                   s=30, alpha=0.7)\n",
    "        ax.set_xlabel('crit_k')\n",
    "        ax.set_ylabel(r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "        ax.set_title('Drift vs crit_k (color = iteration)')\n",
    "        ax.set_yscale('log')\n",
    "        ax.grid(True, alpha=0.3)\n",
    "        cbar = plt.colorbar(ax.collections[0], ax=ax)\n",
    "        cbar.set_label('Iteration (post-warmup)')\n",
    "\n",
    "# Plot 4: Top preconditioned eigenvalues over time\n",
    "ax = axes_diag[1, 1]\n",
    "if adam_all_eigs:\n",
    "    eig_array = np.array(adam_all_eigs)\n",
    "    for eig_idx in range(min(4, eig_array.shape[1])):\n",
    "        ax.plot(adam_crit_k_iters, eig_array[:, eig_idx] / learning_rate,\n",
    "                label=rf'$\\lambda_{eig_idx+1}(P^{{-1}} H)$', lw=1.5, alpha=0.8)\n",
    "    ax.axhline(y=crit_eff_threshold / learning_rate, color='red', ls=':', lw=2, label=r'$0.975\\,(2(1+\\beta_1)/((1-\\beta_1)\\eta))$')\n",
    "    ax.axhline(y=2.0 / learning_rate, color='gray', ls='--', lw=1.5, label=r'$2/\\eta$')\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    ax.set_xlabel('Iteration')\n",
    "    ax.set_ylabel('Preconditioned Eigenvalue')\n",
    "    ax.set_title('Top Preconditioned Hessian Eigenvalues')\n",
    "    ax.legend(fontsize=12, loc='best')\n",
    "    ax.grid(True, alpha=0.3)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('drift_diagnostic_adam.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.savefig('drift_diagnostic_adam.png', format='png', dpi=150, bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "print(\"Drift diagnostic plots saved: drift_diagnostic_adam.pdf\")\n",
    "print(f\"\\nSummary:\")\n",
    "print(f\"  crit_k values observed: {sorted(set(adam_crit_k))}\")\n",
    "print(f\"  Time with crit_k >= 2: {sum(1 for k in adam_crit_k if k >= 2)} / {len(adam_crit_k)} samples\")\n",
    "print(f\"  Mean w_bar velocity: {np.mean(adam_wbar_velocity):.6f}\")\n",
    "print(f\"  Max w_bar velocity: {np.max(adam_wbar_velocity):.6f}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "5obbScjTznNX"
   },
   "source": [
    "## Summary"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "eMigXJKZznNX"
   },
   "outputs": [],
   "source": [
    "print('='*60)\n",
    "print('SUMMARY: Adam Rod Flow Experiment (Cohen 2022: tanh, 5k CIFAR-10, eps=1e-7, bias correction ON)')\n",
    "print('='*60)\n",
    "print(f'Learning rate: {learning_rate}, beta1: {beta1}, beta2: {beta2}, eps: {eps}')\n",
    "print(f'EoS threshold: 2 (preconditioned sharpness = eig of P^{-1} H, P^{-1} = 1/(sqrt(v_hat)+eps))')\n",
    "print(f'Warmup iterations: {warmup_iterations}')\n",
    "print(f'Final mean effective step size: {adam_mean_ess[-1]:.6f}')\n",
    "print()\n",
    "print('--- Final Loss ---')\n",
    "print(f'L(w_Adam):         {adam_loss_w[-1]:.6f}')\n",
    "print(f'L(w_ASF):          {sf_loss[-1]:.6f}' if sf_loss else 'L(w_ASF):          N/A')\n",
    "print(f'L(wbar_ARF):       {rod_loss_wbar[-1]:.6f}' if rod_loss_wbar else 'L(wbar_ARF):       N/A')\n",
    "print()\n",
    "print('--- Final Preconditioned Sharpness ---')\n",
    "print(f'S_pre(wbar_Adam):  {adam_pre_sharpness_wbar[-1]:.4f}' if adam_pre_sharpness_wbar else 'S_pre(wbar_Adam):  N/A')\n",
    "print(f'S_pre(wbar_ARF):   {rod_pre_sharpness_wbar[-1]:.4f}' if rod_pre_sharpness_wbar else 'S_pre(wbar_ARF):   N/A')\n",
    "print()\n",
    "print('--- Discrepancy from Discrete Adam (centers) ---')\n",
    "print(f'||wbar_Adam - w_ASF||:       {dist_wbar_adam_to_sf[-1]:.6f}' if dist_wbar_adam_to_sf else '||wbar_Adam - w_ASF||:       N/A')\n",
    "print(f'||wbar_Adam - wbar_ARF||:    {dist_wbar_adam_to_rod[-1]:.6f}' if dist_wbar_adam_to_rod else '||wbar_Adam - wbar_ARF||:    N/A')\n",
    "print()\n",
    "print('--- Fit Error (edges) ---')\n",
    "print(f'ARF fit error:     {dist_w_adam_to_rod_pm[-1]:.6f}' if dist_w_adam_to_rod_pm else 'ARF fit error:     N/A')\n",
    "print()\n",
    "print('--- Delta Alignment ---')\n",
    "print(f'|cos(delta_Adam, delta_ARF)|:     {cos_delta_alignment[-1]:.4f}' if cos_delta_alignment else '|cos(delta_Adam, delta_ARF)|:     N/A')\n",
    "print()\n",
    "print('--- Oscillation Magnitudes (final) ---')\n",
    "print(f'||delta_Adam||:    {adam_delta_norms[-1]:.6f}')\n",
    "print(f'||mu_Adam||:       {adam_mu_norms[-1]:.6f}')\n",
    "if delta_norm_rod:\n",
    "    print(f'||delta_ARF||:     {delta_norm_rod[-1]:.6f}')\n",
    "if mu_norm_rod:\n",
    "    print(f'||mu_ARF||:        {mu_norm_rod[-1]:.6f}')\n",
    "print()\n",
    "print('--- v Smoothness ---')\n",
    "print(f'Mean relative v change: {np.mean(v_bar_smoothness):.6f}')\n",
    "print(f'Max relative v change:  {np.max(v_bar_smoothness):.6f}')\n",
    "print()\n",
    "print('--- DRIFT DIAGNOSTICS ---')\n",
    "print(f'crit_k values observed:   {sorted(set(adam_crit_k))}')\n",
    "print(f'crit_k at end:            {adam_crit_k[-1]}' if adam_crit_k else 'crit_k at end:            N/A')\n",
    "print(f'Time with crit_k >= 2:    {sum(1 for k in adam_crit_k if k >= 2)} / {len(adam_crit_k)} samples ({100*sum(1 for k in adam_crit_k if k >= 2)/len(adam_crit_k):.1f}%)' if adam_crit_k else 'N/A')\n",
    "print(f'Mean w_bar velocity:      {np.mean(adam_wbar_velocity):.6f}')\n",
    "print(f'Max w_bar velocity:       {np.max(adam_wbar_velocity):.6f}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "tMNf0JOIznNX"
   },
   "source": [
    "## Preconditioner Diagnostics"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "3OqA43obznNX"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PRECONDITIONER DIAGNOSTICS\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "fig_diag, axes_diag = plt.subplots(2, 4, figsize=(22, 10))\n",
    "\n",
    "adam_raw_eigs_arr = np.array(adam_raw_eigs)\n",
    "adam_eff_eigs_arr = np.array(adam_all_eigs)\n",
    "t_sharp = np.array(adam_sharpness_iters)\n",
    "\n",
    "# --- Panel A1: Raw Hessian eigenvalues (centers of all three flows) ---\n",
    "ax = axes_diag[0, 0]\n",
    "ax.semilogy(t_sharp, adam_raw_eigs_arr[:, 0], 'k-', lw=1.5, marker='o', markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_raw_eigs:\n",
    "    sf_raw_arr = np.array(sf_raw_eigs)\n",
    "    ax.semilogy(sf_sharpness_iters, sf_raw_arr[:, 0], 'g-', lw=1.5, marker='s', markersize=3,\n",
    "                label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_raw_eigs_wbar:\n",
    "    rod_raw_arr = np.array(rod_raw_eigs_wbar)\n",
    "    ax.semilogy(rod_sharpness_iters, rod_raw_arr[:, 0], 'b-', lw=1.5, marker='^', markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Eigenvalue')\n",
    "ax.set_title('Raw Hessian Top Eigenvalue')\n",
    "ax.legend(fontsize=7)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel A2: Effective (preconditioned) Hessian eigenvalues ---\n",
    "ax = axes_diag[0, 1]\n",
    "for k in range(min(n_eig, adam_eff_eigs_arr.shape[1])):\n",
    "    ax.semilogy(t_sharp, adam_eff_eigs_arr[:, k] / learning_rate, 'b-' if k == 0 else 'b--',\n",
    "                lw=1.5 if k == 0 else 0.8, alpha=1.0 if k == 0 else 0.5,\n",
    "                label=rf'$\\lambda_{k+1}(P^{{-1}} H)$' if k < 2 else None)\n",
    "ax.axhline(y=eos_threshold_pre, color='red', ls=':', lw=1, alpha=0.7, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Eigenvalue')\n",
    "ax.set_title('Preconditioned Hessian Eigenvalues')\n",
    "ax.legend(fontsize=7)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel B: Per-parameter grad_i^2 vs nu_i ---\n",
    "ax = axes_diag[0, 2]\n",
    "grad_sq_arr = np.array(grad_sq_selected)\n",
    "nu_sel_arr = np.array(nu_selected_adam)\n",
    "colors_param = ['#e41a1c', '#377eb8', '#4daf4a']\n",
    "\n",
    "for j in range(3):\n",
    "    idx_val = selected_param_idx[j].item()\n",
    "    ax.semilogy(t_sharp, grad_sq_arr[:, j], '-', color=colors_param[j], lw=1,\n",
    "                alpha=0.6, label=rf'$g_{{{idx_val}}}^2$')\n",
    "    ax.semilogy(t_sharp, nu_sel_arr[:, j], '--', color=colors_param[j], lw=1.5,\n",
    "                label=rf'$\\nu_{{{idx_val}}}$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Value')\n",
    "ax.set_title(r'Per-parameter $g_i^2$ vs $\\nu_i$')\n",
    "ax.legend(fontsize=6, ncol=2)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel C: ||nu|| comparison across flows ---\n",
    "ax = axes_diag[0, 3]\n",
    "t_nu = np.array(nu_diag_iters)\n",
    "if len(t_nu) > 0:\n",
    "    ax.plot(t_nu, nu_norm_adam, 'k-', lw=1.5, label=r'Disc $\\|\\bar{{\\nu}}\\|$')\n",
    "    ax.plot(t_nu, nu_norm_sf, 'g-', lw=1.5, label=r'SF $\\|\\nu\\|$')\n",
    "    ax.plot(t_nu, nu_norm_rod, 'b-', lw=1.5, label=r'RF $\\|\\nu\\|$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$\\|\\nu\\|_2$')\n",
    "ax.set_title(r'$\\nu$ Magnitude Comparison')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel D: |cos(nu_disc, nu_flow)| ---\n",
    "ax = axes_diag[1, 0]\n",
    "if len(t_nu) > 0:\n",
    "    ax.plot(t_nu, cos_nu_adam_sf, 'g-', lw=1.5, label=r'$|\\cos(\\nu_{{disc}}, \\nu_{{SF}})|$')\n",
    "    ax.plot(t_nu, cos_nu_adam_rod, 'b-', lw=1.5, label=r'$|\\cos(\\nu_{{disc}}, \\nu_{{RF}})|$')\n",
    "    ax.set_ylim(-0.05, 1.05)\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$|\\cos|$')\n",
    "ax.set_title(r'$\\nu$ Direction Alignment')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel E: Effective / Raw eigenvalue ratio ---\n",
    "ax = axes_diag[1, 1]\n",
    "if adam_raw_eigs_arr.shape[0] == adam_eff_eigs_arr.shape[0]:\n",
    "    ratio = adam_eff_eigs_arr[:, 0] / (adam_raw_eigs_arr[:, 0] + 1e-12)\n",
    "    ax.plot(t_sharp, ratio, 'k-', lw=1.5, label=r'$\\lambda_1^{{pre}} / \\lambda_1^{{raw}}$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Ratio')\n",
    "ax.set_title('Effective / Raw Top Eigenvalue Ratio')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel F: v smoothness ---\n",
    "ax = axes_diag[1, 2]\n",
    "time_all = np.arange(len(v_bar_smoothness))\n",
    "ax.semilogy(time_all, v_bar_smoothness, 'k-', lw=0.5, alpha=0.5)\n",
    "window = sharpness_every\n",
    "if len(v_bar_smoothness) > window:\n",
    "    smoothed = np.convolve(v_bar_smoothness, np.ones(window)/window, mode='valid')\n",
    "    ax.semilogy(np.arange(len(smoothed)) + window//2, smoothed, 'r-', lw=1.5,\n",
    "                label=f'Running avg (w={{window}})')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$\\|\\Delta \\nu\\| / \\|\\bar{{\\nu}}\\|$')\n",
    "ax.set_title(r'$\\nu$ Smoothness (Relative Change)')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel G (empty or additional) ---\n",
    "axes_diag[1, 3].axis('off')\n",
    "\n",
    "plt.tight_layout()\n",
    "fig_diag.savefig('adam_preconditioner_diagnostics.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_diag.savefig('adam_preconditioner_diagnostics.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "print(\"Saved: adam_preconditioner_diagnostics.pdf / .png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "W2NQVXw2I65O"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / Stable Flow / Rod Flow)\n",
    "# =============================================================================\n",
    "# Vertically stacked 8-panel figure spanning the full training timeline (from\n",
    "# iteration 0). A dashed vertical line at warmup_iterations marks where the\n",
    "# flows are initialized from the discrete Adam state.\n",
    "\n",
    "N_PANELS = 8\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('CNN', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "# Flow loss arrays: sf_loss[0] and rod_loss_wbar[0] are the initial values at\n",
    "# t = warmup_iterations - 1; subsequent entries are at t = warmup, warmup+1, ...\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(adam_sharpness_iters) // 10) if adam_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "# --- Panel 1: Loss ---\n",
    "ax = axs_sum[0]\n",
    "ax.semilogy(time_full, adam_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{ASF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 2: Preconditioned Sharpness ---\n",
    "ax = axs_sum[1]\n",
    "if adam_pre_sharpness_wbar:\n",
    "    ax.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2,\n",
    "           label=r'EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Panel 3: Raw Sharpness ---\n",
    "ax = axs_sum[2]\n",
    "adam_raw_top = [float(e[0]) for e in adam_raw_eigs] if adam_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if adam_raw_top:\n",
    "    ax.plot(adam_sharpness_iters[:len(adam_raw_top)], adam_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Panel 4: Distance of Centers ---\n",
    "ax = axs_sum[3]\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$')\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 5: Position Oscillation ---\n",
    "ax = axs_sum[4]\n",
    "ax.semilogy(time_full, adam_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{Adam}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{ARF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 6: Momentum Oscillation ---\n",
    "ax = axs_sum[5]\n",
    "ax.semilogy(time_full, adam_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{Adam}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{ARF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 7: Delta Alignment ---\n",
    "ax = axs_sum[6]\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{Adam}}, \\delta_{\\mathrm{ARF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Panel 8: nu Magnitude ---\n",
    "ax = axs_sum[7]\n",
    "if nu_norm_adam:\n",
    "    ax.plot(nu_diag_iters, nu_norm_adam, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|v_{\\mathrm{Adam}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|v_{\\mathrm{ASF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|v_{\\mathrm{ARF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_xlabel('Iteration', fontsize=12)\n",
    "ax.set_ylabel(r'$\\|v\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_cnn.pdf\")\n"
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "kernelspec": {
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/adamflow/experiments/adam/experiment_cnn_cifar10_nadam.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "5FcnLQWQMg1t"
   },
   "source": [
    "# CNN on CIFAR-10 (Cohen 2022): NAdam (Nesterov + Adam) -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "5FcnLQWQMg1t"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "RW9ec0tzMg1u"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "RW9ec0tzMg1u"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "vDsIwEKYMg1u"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "vDsIwEKYMg1u"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "JabvH4noMg1v"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "JabvH4noMg1v"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "U950gn17Mg1v"
   },
   "outputs": [],
   "source": [
    "class CNN(nn.Module):\n",
    "    \"\"\"2-conv CNN with avg-pool and tanh activation.\"\"\"\n",
    "    def __init__(self, in_channels=3, num_filters=32, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.conv1 = nn.Conv2d(in_channels, num_filters, kernel_size=3, padding=1)\n",
    "        self.conv2 = nn.Conv2d(num_filters, num_filters, kernel_size=3, padding=1)\n",
    "        self.pool = nn.AvgPool2d(2, 2)\n",
    "        self.activation = nn.Tanh()\n",
    "        self.fc = nn.Linear(num_filters * 8 * 8, output_dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.activation(self.conv1(x))\n",
    "        x = self.pool(x)\n",
    "        x = self.activation(self.conv2(x))\n",
    "        x = self.pool(x)\n",
    "        x = x.flatten(1)\n",
    "        x = self.fc(x)\n",
    "        return x\n"
   ],
   "id": "U950gn17Mg1v"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Omew5NvcMg1v"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "Omew5NvcMg1v"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "oNGMu8GLMg1v"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "oNGMu8GLMg1v"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "j_NB8jDGMg1w"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = CNN(in_channels=3, num_filters=32, output_dim=output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "j_NB8jDGMg1w"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "z9rxvVEFMg1w"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "z9rxvVEFMg1w"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "bCedjLYlMg1w"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "bCedjLYlMg1w"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "dre9S10JMg1w"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "dre9S10JMg1w"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "PwDrP1C7Mg1x"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for NAdam (Nesterov + Adam) on CIFAR-10 (CNN)\n",
    "learning_rate = 1e-4\n",
    "beta1 = 0.5\n",
    "beta2 = 0.999\n",
    "eps = 1e-07\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "chunk_size = 1  # sequential HVPs to cut memory\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / ((1 - beta1) * (1 + 2 * beta1))\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "PwDrP1C7Mg1x"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "z1DUjoLDMg1x"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "z1DUjoLDMg1x"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "ZneYQzTBMg1x"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: NAdam (Nesterov + Adam)\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "nu_disc = torch.zeros_like(w_disc)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running NAdam (Nesterov + Adam) in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    g_sq_reduce = grad_disc.square()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "\n",
    "    step = t + 1\n",
    "    bc1_disc = 1 - beta1 ** step\n",
    "    bc2_disc = 1 - beta2 ** step\n",
    "    nu_hat_disc = nu_disc_next / bc2_disc\n",
    "\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    step_vec = beta1 * m_disc_next + (1 - beta1) * grad_disc            # defines step_vec\n",
    "    w_disc_next = w_disc - d_current * (step_vec / bc1_disc)\n",
    "    disc_mean_ess.append(d_current.mean().item())\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner((torch.sqrt(nu_hat_disc) + eps) / learning_rate)\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        step_flow = t + 1\n",
    "        bc1_flow = 1 - beta1 ** step_flow\n",
    "        bc2_flow = 1 - beta2 ** step_flow\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_bar_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * ((beta1 ** 2) * m_bar_sf + (1 - beta1 ** 2) * grad_sf_pt) / bc1_flow\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            g_sq_reduce_sf = grad_sf_pt.square()\n",
    "            dnu = (1 - beta2) * (g_sq_reduce_sf - nu_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_bar_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus_rod  = w_bar_rod + delta_rod_cur\n",
    "            w_minus_rod = w_bar_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -d_rod * ((beta1 ** 2) * m_bar_rod + (1 - beta1 ** 2) * grad_avg) / bc1_flow\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "            g_sq_plus  = grad_plus.square()\n",
    "            g_sq_minus = grad_minus.square()\n",
    "            dnu_bar = (1 - beta2) * ((g_sq_plus + g_sq_minus) / 2 - nu_rod)\n",
    "\n",
    "            # Phase-space forces (Adam: beta1; NAdam: beta1^2 on momentum arm)\n",
    "            a_plus  = -d_rod * ((beta1 ** 2) * (m_bar_rod + mu_rod_cur) + (1 - beta1 ** 2) * grad_plus) / bc1_flow\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -d_rod * ((beta1 ** 2) * (m_bar_rod - mu_rod_cur) + (1 - beta1 ** 2) * grad_minus) / bc1_flow\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_bar_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(nu_bar_disc.norm().item())\n",
    "        nu_norm_sf.append(nu_sf.norm().item())\n",
    "        nu_norm_rod.append(nu_rod.norm().item())\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ],
   "id": "ZneYQzTBMg1x"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "YrokGZTzMg1x"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "YrokGZTzMg1x"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "faiObOM7Mg1x"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "faiObOM7Mg1x"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "jD8DYi_XMg1y"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('CNN', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{NAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{NAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_nadam_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_nadam_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_nadam_cnn.pdf\")\n"
   ],
   "id": "jD8DYi_XMg1y"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "7dNc7VjsMg1y"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "7dNc7VjsMg1y"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "XrDHlkOiMg1y"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 8\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('CNN', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{NAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{NAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{NAdam}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{NAdam}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{NAdam}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{NAdam}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_nadam_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_nadam_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_nadam_cnn.pdf\")\n"
   ],
   "id": "XrDHlkOiMg1y"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Y8Ie8Ad1Mg1y"
   },
   "source": [
    "## Summary"
   ],
   "id": "Y8Ie8Ad1Mg1y"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "9VJBaWsjMg1y"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (NAdam (Nesterov + Adam))\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "9VJBaWsjMg1y"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/adam/experiment_cnn_cifar10_sadam.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "6YZyUFRcyf0_"
   },
   "source": [
    "# CNN on CIFAR-10 (Cohen 2022): Scalar Adam (shared scalar nu) -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "6YZyUFRcyf0_"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "gBGPPn07yf1A"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "gBGPPn07yf1A"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "_x0wlhwNyf1A"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "_x0wlhwNyf1A"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "7JogjyPIyf1B"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "7JogjyPIyf1B"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "81hNHzksyf1B"
   },
   "outputs": [],
   "source": [
    "class CNN(nn.Module):\n",
    "    \"\"\"2-conv CNN with avg-pool and tanh activation.\"\"\"\n",
    "    def __init__(self, in_channels=3, num_filters=32, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.conv1 = nn.Conv2d(in_channels, num_filters, kernel_size=3, padding=1)\n",
    "        self.conv2 = nn.Conv2d(num_filters, num_filters, kernel_size=3, padding=1)\n",
    "        self.pool = nn.AvgPool2d(2, 2)\n",
    "        self.activation = nn.Tanh()\n",
    "        self.fc = nn.Linear(num_filters * 8 * 8, output_dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.activation(self.conv1(x))\n",
    "        x = self.pool(x)\n",
    "        x = self.activation(self.conv2(x))\n",
    "        x = self.pool(x)\n",
    "        x = x.flatten(1)\n",
    "        x = self.fc(x)\n",
    "        return x\n"
   ],
   "id": "81hNHzksyf1B"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "prOyANQVyf1B"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "prOyANQVyf1B"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "R7bDPrbYyf1B"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "R7bDPrbYyf1B"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "F7DBR8VNyf1C"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = CNN(in_channels=3, num_filters=32, output_dim=output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "F7DBR8VNyf1C"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "5fFgldqZyf1C"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "5fFgldqZyf1C"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "6z6nthzbyf1C"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "6z6nthzbyf1C"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "oDTEBhsoyf1C"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "oDTEBhsoyf1C"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "EXnk9ZtUyf1C"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Scalar Adam (shared scalar nu) on CIFAR-10 (CNN)\n",
    "learning_rate = 0.001\n",
    "beta1 = 0.6\n",
    "beta2 = 0.99\n",
    "eps = 1e-08\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "chunk_size = 1  # sequential HVPs to cut memory\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / (1 - beta1)\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "EXnk9ZtUyf1C"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "vXX3E8i6yf1D"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "vXX3E8i6yf1D"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "bMCtpOrlyf1D"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Scalar Adam (shared scalar nu)\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "nu_disc = torch.tensor(0.0, device=device)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running Scalar Adam (shared scalar nu) in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    g_sq_reduce = grad_disc.square().mean()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "\n",
    "    step = t + 1\n",
    "    bc1_disc = 1 - beta1 ** step\n",
    "    bc2_disc = 1 - beta2 ** step\n",
    "    nu_hat_disc = nu_disc_next / bc2_disc\n",
    "\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    step_vec = m_disc_next            # defines step_vec\n",
    "    w_disc_next = w_disc - d_current * (step_vec / bc1_disc)\n",
    "    disc_mean_ess.append(float(d_current))\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner(((torch.sqrt(nu_hat_disc) + eps) / learning_rate).expand(n_params))\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        step_flow = t + 1\n",
    "        bc1_flow = 1 - beta1 ** step_flow\n",
    "        bc2_flow = 1 - beta2 ** step_flow\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner(((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_bar_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * (beta1 * m_bar_sf + (1 - beta1) * grad_sf_pt) / bc1_flow\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            g_sq_reduce_sf = grad_sf_pt.square().mean()\n",
    "            dnu = (1 - beta2) * (g_sq_reduce_sf - nu_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner(((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_bar_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus_rod  = w_bar_rod + delta_rod_cur\n",
    "            w_minus_rod = w_bar_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -d_rod * (beta1 * m_bar_rod + (1 - beta1) * grad_avg) / bc1_flow\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "            g_sq_plus  = grad_plus.square().mean()\n",
    "            g_sq_minus = grad_minus.square().mean()\n",
    "            dnu_bar = (1 - beta2) * ((g_sq_plus + g_sq_minus) / 2 - nu_rod)\n",
    "\n",
    "            # Phase-space forces (Adam: beta1; NAdam: beta1^2 on momentum arm)\n",
    "            a_plus  = -d_rod * (beta1 * (m_bar_rod + mu_rod_cur) + (1 - beta1) * grad_plus) / bc1_flow\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -d_rod * (beta1 * (m_bar_rod - mu_rod_cur) + (1 - beta1) * grad_minus) / bc1_flow\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_bar_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(float(nu_bar_disc))\n",
    "        nu_norm_sf.append(float(nu_sf))\n",
    "        nu_norm_rod.append(float(nu_rod))\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ],
   "id": "bMCtpOrlyf1D"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "hgNfOEMfyf1D"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "hgNfOEMfyf1D"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "cuyZLFvQyf1D"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "cuyZLFvQyf1D"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "P1AGPH5ryf1D"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('CNN', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_sadam_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_sadam_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_sadam_cnn.pdf\")\n"
   ],
   "id": "P1AGPH5ryf1D"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "dwEsXsPnyf1E"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "dwEsXsPnyf1E"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "jP9c7vdCyf1E"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 8\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('CNN', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{SAdam}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{SAdam}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{SAdam}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SAdam}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_sadam_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_sadam_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_sadam_cnn.pdf\")\n"
   ],
   "id": "jP9c7vdCyf1E"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "rH87SwXzyf1E"
   },
   "source": [
    "## Summary"
   ],
   "id": "rH87SwXzyf1E"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "tmxQHMkDyf1E"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Scalar Adam (shared scalar nu))\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "tmxQHMkDyf1E"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/adam/experiment_cnn_cifar10_snadam.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "e4h_9r0eUXvU"
   },
   "source": [
    "# CNN on CIFAR-10 (Cohen 2022): Scalar NAdam (Nesterov + scalar nu) -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "e4h_9r0eUXvU"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "0VJgpsw4UXvW"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "0VJgpsw4UXvW"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "VcZrneI3UXvX"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "VcZrneI3UXvX"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "vIAJI4DsUXvX"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "vIAJI4DsUXvX"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "j4wIgE_YUXvY"
   },
   "outputs": [],
   "source": [
    "class CNN(nn.Module):\n",
    "    \"\"\"2-conv CNN with avg-pool and tanh activation.\"\"\"\n",
    "    def __init__(self, in_channels=3, num_filters=32, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.conv1 = nn.Conv2d(in_channels, num_filters, kernel_size=3, padding=1)\n",
    "        self.conv2 = nn.Conv2d(num_filters, num_filters, kernel_size=3, padding=1)\n",
    "        self.pool = nn.AvgPool2d(2, 2)\n",
    "        self.activation = nn.Tanh()\n",
    "        self.fc = nn.Linear(num_filters * 8 * 8, output_dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.activation(self.conv1(x))\n",
    "        x = self.pool(x)\n",
    "        x = self.activation(self.conv2(x))\n",
    "        x = self.pool(x)\n",
    "        x = x.flatten(1)\n",
    "        x = self.fc(x)\n",
    "        return x\n"
   ],
   "id": "j4wIgE_YUXvY"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "e0UO6T2rUXvY"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "e0UO6T2rUXvY"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "6R6_LPz-UXvZ"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "6R6_LPz-UXvZ"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "BM5fu_vIUXvZ"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = CNN(in_channels=3, num_filters=32, output_dim=output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "BM5fu_vIUXvZ"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "8YkoTlsiUXvZ"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "8YkoTlsiUXvZ"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "Nv5XUuyLUXva"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "Nv5XUuyLUXva"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "l6ToY-DvUXva"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "l6ToY-DvUXva"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "UN_pOtp-UXva"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Scalar NAdam (Nesterov + scalar nu) on CIFAR-10 (CNN)\n",
    "learning_rate = 0.001\n",
    "beta1 = 0.5\n",
    "beta2 = 0.99\n",
    "eps = 1e-08\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "chunk_size = 1  # sequential HVPs to cut memory\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / ((1 - beta1) * (1 + 2 * beta1))\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "UN_pOtp-UXva"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "McVNcyR2UXvb"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "McVNcyR2UXvb"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "1y65LkohUXvb"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Scalar NAdam (Nesterov + scalar nu)\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "nu_disc = torch.tensor(0.0, device=device)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running Scalar NAdam (Nesterov + scalar nu) in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    g_sq_reduce = grad_disc.square().mean()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "\n",
    "    step = t + 1\n",
    "    bc1_disc = 1 - beta1 ** step\n",
    "    bc2_disc = 1 - beta2 ** step\n",
    "    nu_hat_disc = nu_disc_next / bc2_disc\n",
    "\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    step_vec = beta1 * m_disc_next + (1 - beta1) * grad_disc            # defines step_vec\n",
    "    w_disc_next = w_disc - d_current * (step_vec / bc1_disc)\n",
    "    disc_mean_ess.append(float(d_current))\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner(((torch.sqrt(nu_hat_disc) + eps) / learning_rate).expand(n_params))\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        step_flow = t + 1\n",
    "        bc1_flow = 1 - beta1 ** step_flow\n",
    "        bc2_flow = 1 - beta2 ** step_flow\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner(((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_bar_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * ((beta1 ** 2) * m_bar_sf + (1 - beta1 ** 2) * grad_sf_pt) / bc1_flow\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            g_sq_reduce_sf = grad_sf_pt.square().mean()\n",
    "            dnu = (1 - beta2) * (g_sq_reduce_sf - nu_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner(((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_bar_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus_rod  = w_bar_rod + delta_rod_cur\n",
    "            w_minus_rod = w_bar_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -d_rod * ((beta1 ** 2) * m_bar_rod + (1 - beta1 ** 2) * grad_avg) / bc1_flow\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "            g_sq_plus  = grad_plus.square().mean()\n",
    "            g_sq_minus = grad_minus.square().mean()\n",
    "            dnu_bar = (1 - beta2) * ((g_sq_plus + g_sq_minus) / 2 - nu_rod)\n",
    "\n",
    "            # Phase-space forces (Adam: beta1; NAdam: beta1^2 on momentum arm)\n",
    "            a_plus  = -d_rod * ((beta1 ** 2) * (m_bar_rod + mu_rod_cur) + (1 - beta1 ** 2) * grad_plus) / bc1_flow\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -d_rod * ((beta1 ** 2) * (m_bar_rod - mu_rod_cur) + (1 - beta1 ** 2) * grad_minus) / bc1_flow\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_bar_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(float(nu_bar_disc))\n",
    "        nu_norm_sf.append(float(nu_sf))\n",
    "        nu_norm_rod.append(float(nu_rod))\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ],
   "id": "1y65LkohUXvb"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "wEqxnGn9UXvb"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "wEqxnGn9UXvb"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "LobvekqoUXvb"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "LobvekqoUXvb"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "xuZ8O9-9UXvc"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('CNN', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SNAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SNAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_snadam_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_snadam_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_snadam_cnn.pdf\")\n"
   ],
   "id": "xuZ8O9-9UXvc"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "lQjXnWKDUXvc"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "lQjXnWKDUXvc"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "ksINyfSFUXvc"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 8\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('CNN', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SNAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SNAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{SNAdam}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{SNAdam}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{SNAdam}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SNAdam}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_snadam_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_snadam_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_snadam_cnn.pdf\")\n"
   ],
   "id": "ksINyfSFUXvc"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "3aCaKKvPUXvd"
   },
   "source": [
    "## Summary"
   ],
   "id": "3aCaKKvPUXvd"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "Wk5WXQioUXvd"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Scalar NAdam (Nesterov + scalar nu))\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "Wk5WXQioUXvd"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/adam/experiment_mlp_cifar10_adam.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "SvMWFoJSxrQY"
   },
   "source": [
    "# MLP on CIFAR-10 (Cohen 2022): Adam — Discrete vs Stable Flow vs Rod Flow\n",
    "\n",
    "**Cohen 2022 experimental conditions**: tanh activation, 5000 CIFAR-10 samples, eps=1e-7, bias correction ON.\n",
    "Adam learning rate from `np.logspace(np.log10(3e-5), np.log10(1e-3), 5)` (middle value ≈ 1.732e-4).\n",
    "\n",
    "Comparing three methods:\n",
    "- **Adam**: Discrete optimization with momentum + adaptive learning rates (ground truth)\n",
    "- **Adam Stable Flow (ASF)**: Continuous-time limit of Adam (ignores oscillations)\n",
    "- **Adam Rod Flow (ARF)**: Phase-space ODE tracking oscillations via covariance evolution\n",
    "\n",
    "**Key insight**: (w, m) oscillate in 2d-dimensional phase space, while v is smooth (g² removes sign flips).\n",
    "\n",
    "All flows are initialized from the discrete optimizer state after a warmup period.\n",
    "\n",
    "**Memory Optimized**: All flows run in lockstep — no weight history storage required.\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "HtrrKm4bxrQZ"
   },
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "vYY-3IaqxrQa"
   },
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "# Import optimized modules from src/\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "_eYLJZRDxrQa"
   },
   "source": [
    "## Define the MLP Model"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "eGzopn20xrQa"
   },
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    3-layer MLP matching the Edge of Stability paper.\n",
    "    Width 200, tanh activation (Cohen 2022).\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.Tanh()  # Cohen 2022: tanh activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x\n"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "YtuKZ_C8xrQa"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5000 samples)\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "b1M66zAExrQb"
   },
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 200\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    # One-hot encode labels for MSE loss\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "-bza9u3wxrQb"
   },
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "# Create loss function using optimized src/ module\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "OllJBesjxrQb"
   },
   "source": [
    "## Helper: Phase-Space Low-Rank Sigma for Adam Rod Flow\n",
    "\n",
    "Adam Rod Flow tracks a low-rank covariance matrix in **phase space** `[delta; mu]` (2d-dimensional),\n",
    "where `delta` = position half-difference and `mu` = first-moment half-difference.\n",
    "\n",
    "The second moment `v` is tracked as a smooth auxiliary variable (no oscillation)."
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "UCZcCCxwxrQb"
   },
   "source": [
    "class PhaseSpaceAdamLowRankSigma:\n",
    "    \"\"\"Low-rank covariance in phase space [delta; mu] for Adam rod flow.\n",
    "\n",
    "    Phase space is 2d-dimensional: [delta (position half-diff); mu (momentum half-diff)].\n",
    "    The second moment v is smooth and tracked separately (not in the phase space).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.phase_dim = 2 * n_params  # [delta; mu] lives in R^{2d}\n",
    "        self.rank = rank\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        V = torch.randn(self.phase_dim, rank, device=device, dtype=dtype)\n",
    "        self.V, _ = torch.linalg.qr(V)\n",
    "        self.S = torch.eye(rank, device=device, dtype=dtype) * 1e-8\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        \"\"\"Initialize from Adam's oscillation vectors.\"\"\"\n",
    "        phase_vec = torch.cat([delta, mu])  # (2d,)\n",
    "        norm = phase_vec.norm()\n",
    "        if norm < 1e-12:\n",
    "            return\n",
    "        v1 = phase_vec / norm\n",
    "        V = torch.zeros(self.phase_dim, self.rank, device=self.device, dtype=self.dtype)\n",
    "        V[:, 0] = v1\n",
    "        # Fill remaining columns with orthogonal random vectors\n",
    "        for i in range(1, self.rank):\n",
    "            v = torch.randn(self.phase_dim, device=self.device, dtype=self.dtype)\n",
    "            for j in range(i):\n",
    "                v = v - (v @ V[:, j]) * V[:, j]\n",
    "            v_norm = v.norm()\n",
    "            if v_norm > 1e-12:\n",
    "                V[:, i] = v / v_norm\n",
    "        self.V = V\n",
    "        self.S = torch.zeros(self.rank, self.rank, device=self.device, dtype=self.dtype)\n",
    "        self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        \"\"\"Extract (delta, mu) from principal eigenvector.\"\"\"\n",
    "        eigvals, eigvecs = torch.linalg.eigh(self.S)\n",
    "        max_eigval = eigvals[-1]\n",
    "        max_eigvec = eigvecs[:, -1]\n",
    "        phase_vec = self.V @ max_eigvec * torch.sqrt(torch.clamp(max_eigval, min=0))\n",
    "        delta = phase_vec[:self.n_params]\n",
    "        mu = phase_vec[self.n_params:]\n",
    "        return delta, mu\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt, eps=1e-12):\n",
    "        \"\"\"Update covariance: dSigma/dt = (1/4)(F_+F_+^T + F_-F_-^T) - 2*Sigma\"\"\"\n",
    "        decay_factor = max(1 - 2 * dt, 0)\n",
    "        S_decayed = self.S * decay_factor\n",
    "\n",
    "        # Project forces onto current basis\n",
    "        f_plus_proj = self.V.T @ F_plus\n",
    "        f_minus_proj = self.V.T @ F_minus\n",
    "        f_plus_perp = F_plus - self.V @ f_plus_proj\n",
    "        f_minus_perp = F_minus - self.V @ f_minus_proj\n",
    "\n",
    "        # Augment basis with perpendicular components\n",
    "        new_directions = []\n",
    "        if f_plus_perp.norm() > eps:\n",
    "            new_directions.append(f_plus_perp / f_plus_perp.norm())\n",
    "        if f_minus_perp.norm() > eps:\n",
    "            v_minus = f_minus_perp / f_minus_perp.norm()\n",
    "            if new_directions:\n",
    "                v_minus = v_minus - (v_minus @ new_directions[0]) * new_directions[0]\n",
    "                if v_minus.norm() > eps:\n",
    "                    new_directions.append(v_minus / v_minus.norm())\n",
    "            else:\n",
    "                new_directions.append(v_minus)\n",
    "\n",
    "        if new_directions:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_directions, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "\n",
    "        r_aug = V_aug.shape[1]\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.device, dtype=self.dtype)\n",
    "        S_aug[:self.rank, :self.rank] = S_decayed\n",
    "\n",
    "        # Growth: (1/4)*dt * (F_+ F_+^T + F_- F_-^T)\n",
    "        coeff = dt / 4\n",
    "        f_plus_aug = V_aug.T @ F_plus\n",
    "        f_minus_aug = V_aug.T @ F_minus\n",
    "        S_aug += coeff * torch.outer(f_plus_aug, f_plus_aug)\n",
    "        S_aug += coeff * torch.outer(f_minus_aug, f_minus_aug)\n",
    "\n",
    "        # Symmetrize, truncate to top rank\n",
    "        S_aug = (S_aug + S_aug.T) / 2\n",
    "        eigvals, eigvecs = torch.linalg.eigh(S_aug)\n",
    "        eigvals_top = eigvals[-self.rank:].flip(0)\n",
    "        eigvecs_top = eigvecs[:, -self.rank:].flip(1)\n",
    "        V_new = V_aug @ eigvecs_top\n",
    "        S_new = torch.diag(torch.clamp(eigvals_top, min=0))\n",
    "        self.V, _ = torch.linalg.qr(V_new)\n",
    "        self.S = S_new"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "eb8lbShHxrQc"
   },
   "source": [
    "## Hyperparameters"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "tibe6lJPxrQc"
   },
   "source": [
    "# Cohen 2022 Adam learning rates: np.logspace(np.log10(3e-5), np.log10(1e-3), 5)\n",
    "# Using 1e-4 (matches Nadam notebook default)\n",
    "learning_rate = 1e-4\n",
    "beta1 = 0.8\n",
    "beta2 = 0.999\n",
    "eps = 1e-7  # Cohen 2022\n",
    "# Cohen 2022: bias correction is ENABLED in the discrete Adam update below.\n",
    "\n",
    "# EoS threshold for Adam on eigenvalues of the preconditioned Hessian\n",
    "# M = P^{-1/2} H P^{-1/2} (same spectrum as d_vec * H). Derivation: linearize\n",
    "# Adam around a minimum, characteristic polynomial r^2 - (1+beta1 - (1-beta1)*lam)r + beta1 = 0,\n",
    "# Jury stability at r=-1 gives lam < 2(1+beta1)/(1-beta1).\n",
    "eos_threshold_eff = 2 * (1 + beta1) / (1 - beta1)  # = 38 for beta1=0.9\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate  # convention B: preconditioned-sharpness threshold (S_pre plotted = S_eff/eta)\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000  # Run discrete Adam alone before starting flows\n",
    "sharpness_every = 200  # Compute sharpness every N iterations\n",
    "n_eig = 1  # Number of eigenvalues to track\n",
    "\n",
    "# Stable Flow parameters\n",
    "n_substeps_sf = 10\n",
    "dt_sf = 0.1\n",
    "\n",
    "# Rod Flow parameters\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 10\n",
    "dt_rod = 0.1\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}, beta2: {beta2}, eps: {eps}\")\n",
    "print(f\"Bias correction: ON (Cohen 2022)\")\n",
    "print(f\"EoS threshold (preconditioned sharpness, P^{-1} = diag(1/(sqrt(v_hat)+eps))): 2(1+beta1)/((1-beta1)*eta) = {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "v6h5yAZ9xrQc"
   },
   "source": [
    "## Run All Flows in Lockstep (Memory Optimized)\n",
    "\n",
    "Adam maintains:\n",
    "- `m` (first moment): EMA of gradient — **oscillates** with w\n",
    "- `v` (second moment): EMA of g² — **smooth** (squaring removes sign flips)\n",
    "\n",
    "Phase space: `(w, m)` ∈ ℝ²ᵈ oscillating, `v` ∈ ℝᵈ smooth auxiliary.\n",
    "\n",
    "Forces: `F± = [a±; b±]` where `a± = -D̅[β₁(m̅±μ) + (1-β₁)g±]`, `b± = (1-β₁)[g± - (m̅±μ)]`"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "5YnEbrkyxrQc"
   },
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP (Memory Optimized)\n",
    "# =============================================================================\n",
    "\n",
    "# Initialize Adam\n",
    "w_adam = w_init.clone()\n",
    "m_adam = torch.zeros_like(w_adam)\n",
    "v_adam = torch.zeros_like(w_adam)\n",
    "eig_solver_adam_pre = WarmStartEigSolver(loss_fn, w_adam, initial_neigs=n_eig, tol=1e-4)\n",
    "eig_solver_adam_raw = WarmStartEigSolver(loss_fn, w_adam, initial_neigs=n_eig, tol=1e-4)\n",
    "np.random.seed(42)\n",
    "selected_param_idx = torch.from_numpy(np.random.choice(n_params, 3, replace=False)).to(device)\n",
    "\n",
    "# Flow states (initialized at warmup)\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "v_bar_sf = None\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "v_bar_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# Storage for metrics (scalars only)\n",
    "adam_loss_w = []\n",
    "adam_loss_wbar = []\n",
    "adam_pre_sharpness_wbar = []\n",
    "adam_sharpness_iters = []\n",
    "adam_delta_norms = []\n",
    "adam_mu_norms = []\n",
    "adam_mean_ess = []  # mean effective step size\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_adam_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_loss_wbar_plus_delta = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_adam_to_rod = []\n",
    "dist_w_adam_to_rod_pm = []\n",
    "delta_norm_adam_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_adam_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "# Drift diagnostics\n",
    "adam_wbar_velocity = []\n",
    "adam_crit_k = []\n",
    "adam_crit_k_iters = []\n",
    "adam_all_eigs = []\n",
    "w_bar_adam_prev = None\n",
    "\n",
    "# v smoothness tracking\n",
    "v_bar_smoothness = []  # ||v_{t+1} - v_t|| / ||v_bar||\n",
    "\n",
    "# Preconditioner diagnostics\n",
    "adam_raw_eigs = []          # raw Hessian eigenvalues (no preconditioner)\n",
    "nu_norm_adam = []           # ||v_bar_adam||\n",
    "nu_norm_sf = []             # ||v_bar_sf||\n",
    "nu_norm_rod = []            # ||v_bar_rod||\n",
    "cos_nu_adam_sf = []         # |cos(v_adam, v_sf)|\n",
    "cos_nu_adam_rod = []        # |cos(v_adam, v_rod)|\n",
    "nu_diag_iters = []          # iterations where nu diagnostics are recorded\n",
    "grad_sq_selected = []       # grad[idx]^2 for 3 selected params\n",
    "nu_selected_adam = []       # v_bar_adam[idx] for 3 selected params\n",
    "\n",
    "# Preconditioned sharpness threshold (0.975 * eos_threshold_eff for a safety margin)\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(\"Running all flows in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete Adam only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "print(f\"Critical effective eigenvalue threshold: {crit_eff_threshold}\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # =========================================================================\n",
    "    # DISCRETE ADAM STEP\n",
    "    # =========================================================================\n",
    "    grad_adam, loss_adam_val = loss_fn.grad_and_value(w_adam)\n",
    "    adam_loss_w.append(loss_adam_val.item())\n",
    "\n",
    "    # Adam update (Cohen 2022: bias correction ON)\n",
    "    m_adam_next = beta1 * m_adam + (1 - beta1) * grad_adam\n",
    "    v_adam_next = beta2 * v_adam + (1 - beta2) * grad_adam.square()\n",
    "    # Cohen 2022 Adam: bias correction ON\n",
    "    step = t + 1\n",
    "    bc1 = 1 - beta1 ** step\n",
    "    bc2 = 1 - beta2 ** step\n",
    "    m_hat = m_adam_next / bc1\n",
    "    v_hat = v_adam_next / bc2\n",
    "    d_vec_current = learning_rate / (torch.sqrt(v_hat) + eps)\n",
    "    w_adam_next = w_adam - d_vec_current * m_hat\n",
    "\n",
    "    adam_mean_ess.append(d_vec_current.mean().item())\n",
    "\n",
    "    # Rod variables\n",
    "    w_bar_adam = (w_adam + w_adam_next) / 2\n",
    "    delta_adam = (w_adam_next - w_adam) / 2\n",
    "    m_bar_adam = (m_adam + m_adam_next) / 2\n",
    "    mu_adam = (m_adam_next - m_adam) / 2\n",
    "    v_bar_adam = (v_adam + v_adam_next) / 2\n",
    "\n",
    "    adam_delta_norms.append(delta_adam.norm().item())\n",
    "    adam_mu_norms.append(mu_adam.norm().item())\n",
    "\n",
    "    # v smoothness: relative change\n",
    "    v_diff = (v_adam_next - v_adam).norm()\n",
    "    v_bar_norm = v_bar_adam.norm()\n",
    "    if v_bar_norm > 1e-12:\n",
    "        v_bar_smoothness.append((v_diff / v_bar_norm).item())\n",
    "    else:\n",
    "        v_bar_smoothness.append(0.0)\n",
    "\n",
    "    # w_bar velocity\n",
    "    if w_bar_adam_prev is not None:\n",
    "        adam_wbar_velocity.append((w_bar_adam - w_bar_adam_prev).norm().item())\n",
    "    else:\n",
    "        adam_wbar_velocity.append(0.0)\n",
    "    w_bar_adam_prev = w_bar_adam.clone()\n",
    "\n",
    "    # Loss at wbar\n",
    "    adam_loss_wbar.append(loss_fn(w_bar_adam).item())\n",
    "\n",
    "    # Preconditioned sharpness tracking via preconditioned eigensolver (centers only)\n",
    "    if t % sharpness_every == 0:\n",
    "        P_adam = DiagonalPreconditioner((torch.sqrt(v_hat) + eps) / learning_rate)\n",
    "        eff_eigs_wbar, _, _ = eig_solver_adam_pre.update(w_bar_adam, P=P_adam)\n",
    "        raw_eigs_adam, _, _ = eig_solver_adam_raw.update(w_bar_adam)\n",
    "        adam_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        adam_raw_eigs.append(raw_eigs_adam[:n_eig].cpu().numpy().copy())\n",
    "        adam_sharpness_iters.append(t)\n",
    "\n",
    "        # Track crit_k\n",
    "        crit_k = (eff_eigs_wbar > crit_eff_threshold).sum().item()\n",
    "        adam_crit_k.append(crit_k)\n",
    "        adam_crit_k_iters.append(t)\n",
    "        adam_all_eigs.append(eff_eigs_wbar.cpu().numpy().copy())\n",
    "\n",
    "        # Per-parameter diagnostics (grad^2 vs nu at selected indices)\n",
    "        grad_sq_selected.append(grad_adam[selected_param_idx].square().cpu().numpy().copy())\n",
    "        nu_selected_adam.append(v_bar_adam[selected_param_idx].cpu().numpy().copy())\n",
    "\n",
    "    # =========================================================================\n",
    "    # INITIALIZE FLOWS AT WARMUP\n",
    "    # =========================================================================\n",
    "    flows_not_initialized = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0 and flows_not_initialized)\n",
    "    if should_init:\n",
    "        print(f\"\\n[Iter {t}] Initializing flows from Adam state...\")\n",
    "        print(f\"    mean d_vec = {d_vec_current.mean().item():.6f}\")\n",
    "\n",
    "        P_init = DiagonalPreconditioner((torch.sqrt(v_hat) + eps) / learning_rate)\n",
    "        eff_eigs_init, _, _ = eig_solver_adam_pre.update(w_bar_adam, P=P_init)\n",
    "        crit_k_init = (eff_eigs_init > crit_eff_threshold).sum().item()\n",
    "        print(f\"    crit_k at initialization: {crit_k_init}\")\n",
    "        print(f\"    Top effective eigenvalues: {eff_eigs_init[:4].cpu().numpy()}\")\n",
    "\n",
    "        # Adam Stable Flow: starts at w_bar with RAW m_bar, v_bar (matching\n",
    "        # discrete Adam's own m, v state). Bias-correction factors bc1, bc2 are\n",
    "        # tracked separately below as deterministic functions of the iteration\n",
    "        # counter, and applied only where the discrete Adam update applies them\n",
    "        # (preconditioner via v/bc2, and weight step scaled by 1/bc1).\n",
    "        w_bar_sf = w_bar_adam.clone()\n",
    "        m_bar_sf = m_bar_adam.clone()\n",
    "        v_bar_sf = v_bar_adam.clone()\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        # Adam Rod Flow: starts at w_bar with delta, mu from discrete;\n",
    "        # m_bar, v_bar are RAW (see SF init comment above re: bc1/bc2 tracking).\n",
    "        w_bar_rod = w_bar_adam.clone()\n",
    "        m_bar_rod = m_bar_adam.clone()\n",
    "        v_bar_rod = v_bar_adam.clone()\n",
    "        sigma_rod = PhaseSpaceAdamLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_adam, mu_adam)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        rod_loss_wbar_plus_delta.append(loss_fn(w_bar_rod + delta_adam).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_adam.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||: {mu_adam.norm().item():.6f}\")\n",
    "\n",
    "    # =========================================================================\n",
    "    # RUN FLOW SUBSTEPS (after warmup)\n",
    "    # =========================================================================\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        # Bias-correction factors: deterministic scalar functions of iteration\n",
    "        # count. Matches discrete Adam at this step so the flow's preconditioner\n",
    "        # stays consistent with discrete Adam throughout the transient (not just\n",
    "        # at initialization). At beta1=0.9, bc1 is essentially 1 at any realistic\n",
    "        # warmup; at beta2=0.999, bc2 is ~0.865 at t=2000 and only crawls to ~1\n",
    "        # over several thousand post-warmup iterations.\n",
    "        step_flow = t + 1  # 1-indexed, matches discrete Adam's 'step'\n",
    "        bc1_flow = 1 - beta1 ** step_flow\n",
    "        bc2_flow = 1 - beta2 ** step_flow\n",
    "\n",
    "        # -----------------------------------------------------------------\n",
    "        # ADAM GRADIENT FLOW SUBSTEPS\n",
    "        # -----------------------------------------------------------------\n",
    "        if t % sharpness_every == 0:\n",
    "            # Use bias-corrected v_hat = v_bar_sf / bc2_flow to match discrete Adam\n",
    "            P_sf = DiagonalPreconditioner((torch.sqrt(v_bar_sf / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_bar_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_val, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            # Preconditioner uses bias-corrected v_hat = v_bar_sf / bc2_flow\n",
    "            d_vec_sf = learning_rate / (torch.sqrt(v_bar_sf / bc2_flow) + eps)\n",
    "            # Center dynamics (no oscillation tracking). The 1/bc1_flow factor\n",
    "            # comes from discrete Adam's m_hat = m/bc1 in the weight update.\n",
    "            dw = -d_vec_sf * (beta1 * m_bar_sf + (1 - beta1) * grad_sf_val) / bc1_flow\n",
    "            dm = (1 - beta1) * (grad_sf_val - m_bar_sf)\n",
    "            dv = (1 - beta2) * (grad_sf_val.square() - v_bar_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "            v_bar_sf = v_bar_sf + dv * dt_sf\n",
    "            v_bar_sf = torch.clamp(v_bar_sf, min=1e-16)\n",
    "\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_adam_to_sf.append((w_bar_adam - w_bar_sf).norm().item())\n",
    "\n",
    "        # -----------------------------------------------------------------\n",
    "        # ADAM ROD FLOW SUBSTEPS\n",
    "        # -----------------------------------------------------------------\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner((torch.sqrt(v_bar_rod / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_bar_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus = w_bar_rod + delta_rod_cur\n",
    "            w_minus = w_bar_rod - delta_rod_cur\n",
    "\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus)\n",
    "\n",
    "            # Per-component preconditioner (bias-corrected v_hat = v_bar_rod / bc2_flow)\n",
    "            d_vec_rod = learning_rate / (torch.sqrt(v_bar_rod / bc2_flow) + eps)\n",
    "\n",
    "            # Center dynamics (dw_bar scaled by 1/bc1_flow from discrete m_hat)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "            dw_bar = -d_vec_rod * (beta1 * m_bar_rod + (1 - beta1) * grad_avg) / bc1_flow\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "            dv_bar = (1 - beta2) * ((grad_plus.square() + grad_minus.square()) / 2 - v_bar_rod)\n",
    "\n",
    "            # Phase-space forces (theory: adam_rod_flow_theory.txt eqs a_adam, b_adam)\n",
    "            #   a_+-: (1-beta1) on grad only; beta1 on momentum (convex combination,\n",
    "            #         not a scaled sum -- asymmetry is load-bearing).\n",
    "            #   b_+-: (1-beta1) overall (reflects dm/dt = (1-beta1)(g - m)).\n",
    "            # The Sigma update absorbs these factors via F_+-; do NOT add another\n",
    "            # (1-beta1) to dSigma/dt.\n",
    "            # F_+ = [a_+; b_+], F_- = [a_-; b_-]\n",
    "            a_plus = -d_vec_rod * (beta1 * (m_bar_rod + mu_rod_cur) + (1 - beta1) * grad_plus) / bc1_flow\n",
    "            b_plus = (1 - beta1) * (grad_plus - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -d_vec_rod * (beta1 * (m_bar_rod - mu_rod_cur) + (1 - beta1) * grad_minus) / bc1_flow\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus = torch.cat([a_plus, b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            # Update covariance\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "\n",
    "            # Update centers\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "            v_bar_rod = v_bar_rod + dv_bar * dt_rod\n",
    "            v_bar_rod = torch.clamp(v_bar_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        rod_loss_wbar_plus_delta.append(loss_fn(w_bar_rod + delta_rod_cur).item())\n",
    "\n",
    "        # Rod metrics vs discrete\n",
    "        dist_wbar_adam_to_rod.append((w_bar_adam - w_bar_rod).norm().item())\n",
    "        w_adam_current = w_bar_adam + delta_adam  # = w_adam_next\n",
    "        dist_plus = (w_adam_current - (w_bar_rod + delta_rod_cur)).norm().item()\n",
    "        dist_minus = (w_adam_current - (w_bar_rod - delta_rod_cur)).norm().item()\n",
    "        dist_w_adam_to_rod_pm.append(min(dist_plus, dist_minus))\n",
    "        delta_norm_adam_post.append(delta_adam.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_adam_post.append(mu_adam.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_adam_d = delta_adam.norm()\n",
    "        norm_rod_d = delta_rod_cur.norm()\n",
    "        if norm_adam_d > 1e-12 and norm_rod_d > 1e-12:\n",
    "            cos_val = torch.abs(delta_adam @ delta_rod_cur) / (norm_adam_d * norm_rod_d)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # nu comparison across flows (at sharpness logging steps)\n",
    "    if t >= warmup_iterations and w_bar_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_adam.append(v_bar_adam.norm().item())\n",
    "        nu_norm_sf.append(v_bar_sf.norm().item())\n",
    "        nu_norm_rod.append(v_bar_rod.norm().item())\n",
    "        _cos_sf = torch.abs(v_bar_adam @ v_bar_sf) / (v_bar_adam.norm() * v_bar_sf.norm() + 1e-12)\n",
    "        _cos_rod = torch.abs(v_bar_adam @ v_bar_rod) / (v_bar_adam.norm() * v_bar_rod.norm() + 1e-12)\n",
    "        cos_nu_adam_sf.append(_cos_sf.item())\n",
    "        cos_nu_adam_rod.append(_cos_rod.item())\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "        # =========================================================================\n",
    "    # ADVANCE DISCRETE ADAM\n",
    "    # =========================================================================\n",
    "    w_adam = w_adam_next\n",
    "    m_adam = m_adam_next\n",
    "    v_adam = v_adam_next\n",
    "\n",
    "    # Periodic cleanup\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'='*60}\")\n",
    "print(\"Training Complete!\")\n",
    "print(f\"{'='*60}\")\n",
    "print(f\"Final discrete Adam loss: {adam_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final ASF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final ARF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"\\nFinal mean effective step size: {adam_mean_ess[-1]:.6f}\")\n",
    "print(f\"Diagnostics:\")\n",
    "print(f\"  crit_k range: {min(adam_crit_k)} to {max(adam_crit_k)}\")\n",
    "print(f\"  crit_k at end: {adam_crit_k[-1]}\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "B0ok1RTmxrQd"
   },
   "source": [
    "## Publication Figures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "IqKOCBNMxrQd"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# FIGURE 0: Adam Loss and Sharpness over time (full timeline)\n",
    "# =============================================================================\n",
    "fig0, (ax_loss, ax_sharp) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "\n",
    "time_loss = np.arange(len(adam_loss_w))\n",
    "marker_every_loss = max(1, len(adam_loss_w) // 12)\n",
    "\n",
    "# Top: Loss\n",
    "ax_loss.semilogy(time_loss, adam_loss_w, 'k-', lw=1.2, alpha=0.85,\n",
    "                 marker='o', markevery=marker_every_loss, markersize=3)\n",
    "ax_loss.set_ylabel('Loss', fontsize=14)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "\n",
    "# Bottom: Sharpness\n",
    "sharpness_marker_every = max(1, len(adam_sharpness_iters) // 10)\n",
    "ax_sharp.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "              marker='o', markevery=sharpness_marker_every, markersize=3)\n",
    "\n",
    "ax_sharp.set_xlabel('Iteration', fontsize=14)\n",
    "ax_sharp.set_ylabel('Preconditioned Sharpness', fontsize=14)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "\n",
    "fig0.tight_layout()\n",
    "fig0.savefig('figure0_adam_loss_sharpness.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig0.savefig('figure0_adam_loss_sharpness.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 0 saved: figure0_adam_loss_sharpness.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "pwSWQWcXxrQd"
   },
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURES\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n",
    "\n",
    "# =============================================================================\n",
    "# FIGURE 1: Preconditioned Sharpness and Discrepancy at Centers\n",
    "# =============================================================================\n",
    "fig1, (ax1_sharp, ax1_disc) = plt.subplots(1, 2, figsize=(8, 3.5))\n",
    "\n",
    "# --- Preconditioned sharpness subplot ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "adam_sharp_post_idx = [i for i, t in enumerate(adam_sharpness_iters) if t >= warmup_iterations]\n",
    "adam_sharp_post = [adam_pre_sharpness_wbar[i] for i in adam_sharp_post_idx]\n",
    "adam_sharp_iters_post = [adam_sharpness_iters[i] - warmup_iterations for i in adam_sharp_post_idx]\n",
    "\n",
    "sharpness_marker_every_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if adam_sharp_post:\n",
    "    ax1_sharp.plot(adam_sharp_iters_post, adam_sharp_post, 'k-', lw=1.2,\n",
    "                    alpha=0.85, marker='o', markevery=sharpness_marker_every_pub, markersize=3, label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax1_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2,\n",
    "                    alpha=0.85, marker='s', markevery=sharpness_marker_every_pub, markersize=3, label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax1_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2,\n",
    "                    alpha=0.85, marker='^', markevery=sharpness_marker_every_pub, markersize=3, label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax1_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "\n",
    "all_sharp_values = adam_sharp_post + sf_sharp_post + rod_sharp_post\n",
    "if all_sharp_values:\n",
    "    max_sharp = max(all_sharp_values)\n",
    "    threshold = eos_threshold_pre\n",
    "    distance = max_sharp - threshold\n",
    "    if distance > 0:\n",
    "        y_min = threshold - 0.5 * distance\n",
    "        y_max = max_sharp + 0.05 * distance\n",
    "        ax1_sharp.set_ylim(y_min, y_max)\n",
    "\n",
    "ax1_sharp.set_xlabel('Iteration', fontsize=14)\n",
    "ax1_sharp.set_ylabel('Preconditioned Sharpness', fontsize=14)\n",
    "ax1_sharp.legend(fontsize=10.5, loc='best', framealpha=0.9)\n",
    "ax1_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax1_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Discrepancy subplot ---\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax1_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-', lw=1.2,\n",
    "                       alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$')\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax1_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-', lw=1.2,\n",
    "                       alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "ax1_disc.set_xlabel('Iteration', fontsize=14)\n",
    "ax1_disc.set_ylabel('Distance', fontsize=14)\n",
    "ax1_disc.legend(fontsize=10.5, loc='best', framealpha=0.9)\n",
    "ax1_disc.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax1_disc.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax1_disc.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig1.tight_layout()\n",
    "fig1.savefig('figure1_adam.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig1.savefig('figure1_adam.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 1 saved: figure1_adam.pdf\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "j4HDNAeDxrQd"
   },
   "source": [
    "# =============================================================================\n",
    "# FIGURE 2: Mean Effective Step Size and Preconditioned Sharpness over time\n",
    "# =============================================================================\n",
    "fig2, (ax2_ess, ax2_sharp) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "\n",
    "# Top: Mean effective step size over time\n",
    "ax2_ess.semilogy(time_full[:len(adam_mean_ess)], adam_mean_ess, 'k-', lw=1.2, alpha=0.85,\n",
    "                  marker='o', markevery=marker_every_full, markersize=3)\n",
    "ax2_ess.set_ylabel('Mean Eff. Step Size', fontsize=14)\n",
    "ax2_ess.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax2_ess.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax2_ess.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Bottom: Preconditioned sharpness at discrete iterates\n",
    "sharpness_marker_every_full = max(1, len(adam_sharpness_iters) // 10)\n",
    "ax2_sharp.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "               marker='o', markevery=sharpness_marker_every_full, markersize=3)\n",
    "ax2_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "ax2_sharp.set_xlabel('Iteration', fontsize=14)\n",
    "ax2_sharp.set_ylabel('Pre. Sharpness', fontsize=14)\n",
    "ax2_sharp.legend(fontsize=10.5, loc='best', framealpha=0.9)\n",
    "ax2_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax2_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "ax2_sharp.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "fig2.tight_layout()\n",
    "fig2.savefig('figure2_adam_full.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig2.savefig('figure2_adam_full.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 2 saved: figure2_adam_full.pdf\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "NyKrK81zxrQd"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# FIGURE 3: Centers Comparison (Loss / Preconditioned Sharpness / Distance)\n",
    "# =============================================================================\n",
    "fig3, (ax3_loss, ax3_sharp, ax3_disc) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig3.suptitle('MLP', fontsize=14)\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "marker_every_pub = max(1, n_post_warmup // 8)\n",
    "\n",
    "# --- Row 1: Loss ---\n",
    "adam_loss_post = adam_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax3_loss.semilogy(time_post_warmup[:len(adam_loss_post)], adam_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax3_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{ASF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax3_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax3_loss.set_ylabel('Loss', fontsize=14)\n",
    "ax3_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax3_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax3_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax3_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Row 2: Preconditioned sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "adam_sharp_post_idx = [i for i, tt in enumerate(adam_sharpness_iters) if tt >= warmup_iterations]\n",
    "adam_sharp_post = [adam_pre_sharpness_wbar[i] for i in adam_sharp_post_idx]\n",
    "adam_sharp_iters_post = [adam_sharpness_iters[i] - warmup_iterations for i in adam_sharp_post_idx]\n",
    "\n",
    "sharpness_marker_every_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if adam_sharp_post:\n",
    "    ax3_sharp.plot(adam_sharp_iters_post, adam_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sharpness_marker_every_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax3_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sharpness_marker_every_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax3_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sharpness_marker_every_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax3_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5,\n",
    "                  label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$')\n",
    "\n",
    "all_sharp_values = list(adam_sharp_post) + list(sf_sharp_post) + list(rod_sharp_post)\n",
    "if all_sharp_values:\n",
    "    max_sharp = max(all_sharp_values)\n",
    "    threshold = eos_threshold_pre\n",
    "    distance = max_sharp - threshold\n",
    "    if distance > 0:\n",
    "        y_min = threshold - 0.5 * distance\n",
    "        y_max = max_sharp + 0.05 * distance\n",
    "        ax3_sharp.set_ylim(y_min, y_max)\n",
    "\n",
    "ax3_sharp.set_ylabel('Preconditioned Sharpness', fontsize=14)\n",
    "ax3_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax3_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax3_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Row 3: Distance of centers ---\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax3_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$')\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax3_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "ax3_disc.set_xlabel('Iteration', fontsize=14)\n",
    "ax3_disc.set_ylabel('Distance', fontsize=14)\n",
    "ax3_disc.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax3_disc.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax3_disc.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax3_disc.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig3.tight_layout()\n",
    "fig3.savefig('figure3_centers_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig3.savefig('figure3_centers_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 3 saved: figure3_centers_mlp.pdf\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "VLFMdn2PxrQd"
   },
   "source": [
    "## Diagnostic Plots"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "0uBX9k3ZxrQd"
   },
   "source": [
    "# =============================================================================\n",
    "# DIAGNOSTIC PLOTS (Full Timeline)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "fig, axes = plt.subplots(5, 2, figsize=(14, 25))\n",
    "\n",
    "time_adam_arr = np.arange(n_iterations)\n",
    "time_compare = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "marker_every = max(1, len(time_adam_arr) // 20)\n",
    "\n",
    "# Plot 1: Loss over time (centers)\n",
    "ax = axes[0, 0]\n",
    "ax.semilogy(time_adam_arr, adam_loss_wbar, 'k-', lw=2, label=r'$L(\\bar{w}_{\\mathrm{Adam}})$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "n_compare = len(time_compare)\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(time_compare[:len(sf_loss)-1], sf_loss[1:n_compare+1], 'g-', lw=1.5, label=r'$L(w_{\\mathrm{ASF}})$', alpha=0.8, marker='s', markevery=marker_every, markersize=4)\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(time_compare[:len(rod_loss_wbar)-1], rod_loss_wbar[1:n_compare+1], 'b-', lw=1.5, label=r'$L(\\bar{w}_{\\mathrm{ARF}})$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Loss'); ax.set_title('Loss over Time (Centers)')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 2: Loss over time (edges)\n",
    "ax = axes[0, 1]\n",
    "ax.semilogy(time_adam_arr, adam_loss_w[:n_iterations], 'k-', lw=2, label=r'$L(w_{\\mathrm{Adam}})$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "if len(rod_loss_wbar_plus_delta) > 1:\n",
    "    ax.semilogy(time_compare[:len(rod_loss_wbar_plus_delta)-1], rod_loss_wbar_plus_delta[1:n_compare+1], 'b--', lw=1.5, label=r'$L(\\bar{w}_{\\mathrm{ARF}} + \\delta)$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Loss'); ax.set_title('Loss over Time (Edges)')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 3: Preconditioned sharpness over time (centers)\n",
    "ax = axes[1, 0]\n",
    "sharpness_marker_every = max(1, len(adam_sharpness_iters) // 15)\n",
    "if adam_pre_sharpness_wbar:\n",
    "    ax.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=2, label=r'$\\bar{w}_{\\mathrm{Adam}}$', alpha=0.8, marker='o', markevery=sharpness_marker_every, markersize=5)\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.5, label=r'$w_{\\mathrm{ASF}}$', alpha=0.8, marker='s', markevery=sharpness_marker_every, markersize=5)\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.5, label=r'$\\bar{w}_{\\mathrm{ARF}}$', alpha=0.8, marker='^', markevery=sharpness_marker_every, markersize=5)\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=2, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Pre. Sharpness'); ax.set_title('Preconditioned Sharpness over Time (Centers)')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# (Edge sharpness panel removed — centers-only sharpness tracking.)\n",
    "axes[1, 1].axis('off')\n",
    "\n",
    "# Plot 5: Position oscillation magnitude ||delta||\n",
    "ax = axes[2, 0]\n",
    "ax.plot(time_adam_arr, adam_delta_norms, 'k-', lw=2, label=r'$\\|\\delta_{\\mathrm{Adam}}\\|$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "if delta_norm_rod:\n",
    "    ax.plot(time_compare[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.5, label=r'$\\|\\delta_{\\mathrm{ARF}}\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Position Oscillation Magnitude')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 6: Momentum oscillation magnitude ||mu||\n",
    "ax = axes[2, 1]\n",
    "ax.plot(time_adam_arr, adam_mu_norms, 'k-', lw=2, label=r'$\\|\\mu_{\\mathrm{Adam}}\\|$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "if mu_norm_rod:\n",
    "    ax.plot(time_compare[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.5, label=r'$\\|\\mu_{\\mathrm{ARF}}\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$\\|\\mu\\|$'); ax.set_title('Momentum Oscillation Magnitude')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 7: Delta alignment\n",
    "ax = axes[3, 0]\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(time_compare[:len(cos_delta_alignment)], cos_delta_alignment, 'b-', lw=1.5, label=r'$|\\cos(\\delta_{\\mathrm{Adam}}, \\delta_{\\mathrm{ARF}})|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$|\\cos(\\delta_{\\mathrm{Adam}}, \\delta)|$')\n",
    "ax.set_title('Delta Alignment with Discrete Adam'); ax.set_ylim([0, 1.1]); ax.grid(True, alpha=0.3)\n",
    "ax.legend(fontsize=15)\n",
    "\n",
    "# Plot 8: Discrepancy of w_bar from discrete\n",
    "ax = axes[3, 1]\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax.semilogy(time_compare[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-', lw=1.5, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$', alpha=0.8, marker='s', markevery=marker_every, markersize=4)\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax.semilogy(time_compare[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-', lw=1.5, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Distance'); ax.set_title('Discrepancy of Centers from Discrete Adam')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 9: Fit error (edges)\n",
    "ax = axes[4, 0]\n",
    "if dist_w_adam_to_rod_pm:\n",
    "    ax.semilogy(time_compare[:len(dist_w_adam_to_rod_pm)], dist_w_adam_to_rod_pm, 'b-', lw=1.5, label=r'ARF: $\\min\\|w_{\\mathrm{Adam}} - (\\bar{w} \\pm \\delta)\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Distance')\n",
    "ax.set_title('Fit Error: Discrete Adam to Flow Edges'); ax.grid(True, alpha=0.3)\n",
    "ax.legend(fontsize=15)\n",
    "\n",
    "# Plot 10: v_bar smoothness validation\n",
    "ax = axes[4, 1]\n",
    "ax.semilogy(time_adam_arr[:len(v_bar_smoothness)], v_bar_smoothness, 'k-', lw=1.5, alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$\\|v_{t+1}-v_t\\| / \\|\\bar{v}\\|$')\n",
    "ax.set_title('v Smoothness (validates smooth assumption)'); ax.grid(True, alpha=0.3)\n",
    "ax.legend(fontsize=12)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('diagnostic_plots_adam.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.savefig('diagnostic_plots_adam.png', format='png', dpi=150, bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "print(\"Diagnostic plots saved: diagnostic_plots_adam.pdf\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "5xyrGnujxrQe"
   },
   "source": [
    "## Drift Diagnostic: w_bar Velocity and crit_k"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "WEMTsYljxrQe"
   },
   "source": [
    "# =============================================================================\n",
    "# DRIFT DIAGNOSTIC PLOTS\n",
    "# =============================================================================\n",
    "\n",
    "fig_diag, axes_diag = plt.subplots(2, 2, figsize=(12, 10))\n",
    "\n",
    "time_adam_arr = np.arange(n_iterations)\n",
    "time_compare = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "# Plot 1: w_bar velocity over time\n",
    "ax = axes_diag[0, 0]\n",
    "ax.semilogy(time_adam_arr[:len(adam_wbar_velocity)], adam_wbar_velocity, 'k-', lw=1.5, alpha=0.8)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$\\|\\bar{w}_{k+1} - \\bar{w}_k\\|$')\n",
    "ax.set_title(r'Discrete Adam $\\bar{w}$ Velocity')\n",
    "ax.legend(fontsize=12)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 2: crit_k over time\n",
    "ax = axes_diag[0, 1]\n",
    "ax.plot(adam_crit_k_iters, adam_crit_k, 'r-', lw=2, marker='o', markersize=4, alpha=0.8)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('crit_k')\n",
    "ax.set_title(f'Number of Critical Eigenvalues (eff. eig > {crit_eff_threshold})')\n",
    "ax.legend(fontsize=12)\n",
    "ax.grid(True, alpha=0.3)\n",
    "ax.set_ylim(bottom=-0.1)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(integer=True))\n",
    "\n",
    "# Plot 3: Drift vs crit_k correlation\n",
    "ax = axes_diag[1, 0]\n",
    "if dist_wbar_adam_to_rod and adam_crit_k:\n",
    "    crit_k_post_warmup = [k for i, k in zip(adam_crit_k_iters, adam_crit_k) if i >= warmup_iterations]\n",
    "    crit_k_iters_post = [i - warmup_iterations for i in adam_crit_k_iters if i >= warmup_iterations]\n",
    "    if crit_k_post_warmup and crit_k_iters_post:\n",
    "        drift_at_crit_k = [dist_wbar_adam_to_rod[min(i, len(dist_wbar_adam_to_rod)-1)] for i in crit_k_iters_post]\n",
    "        ax.scatter(crit_k_post_warmup, drift_at_crit_k, c=crit_k_iters_post, cmap='viridis',\n",
    "                   s=30, alpha=0.7)\n",
    "        ax.set_xlabel('crit_k')\n",
    "        ax.set_ylabel(r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "        ax.set_title('Drift vs crit_k (color = iteration)')\n",
    "        ax.set_yscale('log')\n",
    "        ax.grid(True, alpha=0.3)\n",
    "        cbar = plt.colorbar(ax.collections[0], ax=ax)\n",
    "        cbar.set_label('Iteration (post-warmup)')\n",
    "\n",
    "# Plot 4: Top preconditioned eigenvalues over time\n",
    "ax = axes_diag[1, 1]\n",
    "if adam_all_eigs:\n",
    "    eig_array = np.array(adam_all_eigs)\n",
    "    for eig_idx in range(min(4, eig_array.shape[1])):\n",
    "        ax.plot(adam_crit_k_iters, eig_array[:, eig_idx] / learning_rate,\n",
    "                label=rf'$\\lambda_{eig_idx+1}(P^{{-1}} H)$', lw=1.5, alpha=0.8)\n",
    "    ax.axhline(y=crit_eff_threshold / learning_rate, color='red', ls=':', lw=2, label=r'$0.975\\,(2(1+\\beta_1)/((1-\\beta_1)\\eta))$')\n",
    "    ax.axhline(y=2.0 / learning_rate, color='gray', ls='--', lw=1.5, label=r'$2/\\eta$')\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    ax.set_xlabel('Iteration')\n",
    "    ax.set_ylabel('Preconditioned Eigenvalue')\n",
    "    ax.set_title('Top Preconditioned Hessian Eigenvalues')\n",
    "    ax.legend(fontsize=12, loc='best')\n",
    "    ax.grid(True, alpha=0.3)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('drift_diagnostic_adam.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.savefig('drift_diagnostic_adam.png', format='png', dpi=150, bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "print(\"Drift diagnostic plots saved: drift_diagnostic_adam.pdf\")\n",
    "print(f\"\\nSummary:\")\n",
    "print(f\"  crit_k values observed: {sorted(set(adam_crit_k))}\")\n",
    "print(f\"  Time with crit_k >= 2: {sum(1 for k in adam_crit_k if k >= 2)} / {len(adam_crit_k)} samples\")\n",
    "print(f\"  Mean w_bar velocity: {np.mean(adam_wbar_velocity):.6f}\")\n",
    "print(f\"  Max w_bar velocity: {np.max(adam_wbar_velocity):.6f}\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "sSIiDpjfxrQe"
   },
   "source": [
    "## Summary"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "yY52HBmFxrQe"
   },
   "source": [
    "print('='*60)\n",
    "print('SUMMARY: Adam Rod Flow Experiment (Cohen 2022: tanh, 5k CIFAR-10, eps=1e-7, bias correction ON)')\n",
    "print('='*60)\n",
    "print(f'Learning rate: {learning_rate}, beta1: {beta1}, beta2: {beta2}, eps: {eps}')\n",
    "print(f'EoS threshold: 2 (preconditioned sharpness = eig of P^{-1} H, P^{-1} = 1/(sqrt(v_hat)+eps))')\n",
    "print(f'Warmup iterations: {warmup_iterations}')\n",
    "print(f'Final mean effective step size: {adam_mean_ess[-1]:.6f}')\n",
    "print()\n",
    "print('--- Final Loss ---')\n",
    "print(f'L(w_Adam):         {adam_loss_w[-1]:.6f}')\n",
    "print(f'L(w_ASF):          {sf_loss[-1]:.6f}' if sf_loss else 'L(w_ASF):          N/A')\n",
    "print(f'L(wbar_ARF):       {rod_loss_wbar[-1]:.6f}' if rod_loss_wbar else 'L(wbar_ARF):       N/A')\n",
    "print()\n",
    "print('--- Final Preconditioned Sharpness ---')\n",
    "print(f'S_pre(wbar_Adam):  {adam_pre_sharpness_wbar[-1]:.4f}' if adam_pre_sharpness_wbar else 'S_pre(wbar_Adam):  N/A')\n",
    "print(f'S_pre(wbar_ARF):   {rod_pre_sharpness_wbar[-1]:.4f}' if rod_pre_sharpness_wbar else 'S_pre(wbar_ARF):   N/A')\n",
    "print()\n",
    "print('--- Discrepancy from Discrete Adam (centers) ---')\n",
    "print(f'||wbar_Adam - w_ASF||:       {dist_wbar_adam_to_sf[-1]:.6f}' if dist_wbar_adam_to_sf else '||wbar_Adam - w_ASF||:       N/A')\n",
    "print(f'||wbar_Adam - wbar_ARF||:    {dist_wbar_adam_to_rod[-1]:.6f}' if dist_wbar_adam_to_rod else '||wbar_Adam - wbar_ARF||:    N/A')\n",
    "print()\n",
    "print('--- Fit Error (edges) ---')\n",
    "print(f'ARF fit error:     {dist_w_adam_to_rod_pm[-1]:.6f}' if dist_w_adam_to_rod_pm else 'ARF fit error:     N/A')\n",
    "print()\n",
    "print('--- Delta Alignment ---')\n",
    "print(f'|cos(delta_Adam, delta_ARF)|:     {cos_delta_alignment[-1]:.4f}' if cos_delta_alignment else '|cos(delta_Adam, delta_ARF)|:     N/A')\n",
    "print()\n",
    "print('--- Oscillation Magnitudes (final) ---')\n",
    "print(f'||delta_Adam||:    {adam_delta_norms[-1]:.6f}')\n",
    "print(f'||mu_Adam||:       {adam_mu_norms[-1]:.6f}')\n",
    "if delta_norm_rod:\n",
    "    print(f'||delta_ARF||:     {delta_norm_rod[-1]:.6f}')\n",
    "if mu_norm_rod:\n",
    "    print(f'||mu_ARF||:        {mu_norm_rod[-1]:.6f}')\n",
    "print()\n",
    "print('--- v Smoothness ---')\n",
    "print(f'Mean relative v change: {np.mean(v_bar_smoothness):.6f}')\n",
    "print(f'Max relative v change:  {np.max(v_bar_smoothness):.6f}')\n",
    "print()\n",
    "print('--- DRIFT DIAGNOSTICS ---')\n",
    "print(f'crit_k values observed:   {sorted(set(adam_crit_k))}')\n",
    "print(f'crit_k at end:            {adam_crit_k[-1]}' if adam_crit_k else 'crit_k at end:            N/A')\n",
    "print(f'Time with crit_k >= 2:    {sum(1 for k in adam_crit_k if k >= 2)} / {len(adam_crit_k)} samples ({100*sum(1 for k in adam_crit_k if k >= 2)/len(adam_crit_k):.1f}%)' if adam_crit_k else 'N/A')\n",
    "print(f'Mean w_bar velocity:      {np.mean(adam_wbar_velocity):.6f}')\n",
    "print(f'Max w_bar velocity:       {np.max(adam_wbar_velocity):.6f}')"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "tt8bH7RHxrQe"
   },
   "source": [
    "## Preconditioner Diagnostics"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "pMEDRKHTxrQe"
   },
   "source": [
    "# =============================================================================\n",
    "# PRECONDITIONER DIAGNOSTICS\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "fig_diag, axes_diag = plt.subplots(2, 4, figsize=(22, 10))\n",
    "\n",
    "adam_raw_eigs_arr = np.array(adam_raw_eigs)\n",
    "adam_eff_eigs_arr = np.array(adam_all_eigs)\n",
    "t_sharp = np.array(adam_sharpness_iters)\n",
    "\n",
    "# --- Panel A1: Raw Hessian eigenvalues (centers of all three flows) ---\n",
    "ax = axes_diag[0, 0]\n",
    "ax.semilogy(t_sharp, adam_raw_eigs_arr[:, 0], 'k-', lw=1.5, marker='o', markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_raw_eigs:\n",
    "    sf_raw_arr = np.array(sf_raw_eigs)\n",
    "    ax.semilogy(sf_sharpness_iters, sf_raw_arr[:, 0], 'g-', lw=1.5, marker='s', markersize=3,\n",
    "                label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_raw_eigs_wbar:\n",
    "    rod_raw_arr = np.array(rod_raw_eigs_wbar)\n",
    "    ax.semilogy(rod_sharpness_iters, rod_raw_arr[:, 0], 'b-', lw=1.5, marker='^', markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Eigenvalue')\n",
    "ax.set_title('Raw Hessian Top Eigenvalue')\n",
    "ax.legend(fontsize=7)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel A2: Effective (preconditioned) Hessian eigenvalues ---\n",
    "ax = axes_diag[0, 1]\n",
    "for k in range(min(n_eig, adam_eff_eigs_arr.shape[1])):\n",
    "    ax.semilogy(t_sharp, adam_eff_eigs_arr[:, k] / learning_rate, 'b-' if k == 0 else 'b--',\n",
    "                lw=1.5 if k == 0 else 0.8, alpha=1.0 if k == 0 else 0.5,\n",
    "                label=rf'$\\lambda_{k+1}(P^{{-1}} H)$' if k < 2 else None)\n",
    "ax.axhline(y=eos_threshold_pre, color='red', ls=':', lw=1, alpha=0.7, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Eigenvalue')\n",
    "ax.set_title('Preconditioned Hessian Eigenvalues')\n",
    "ax.legend(fontsize=7)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel B: Per-parameter grad_i^2 vs nu_i ---\n",
    "ax = axes_diag[0, 2]\n",
    "grad_sq_arr = np.array(grad_sq_selected)\n",
    "nu_sel_arr = np.array(nu_selected_adam)\n",
    "colors_param = ['#e41a1c', '#377eb8', '#4daf4a']\n",
    "\n",
    "for j in range(3):\n",
    "    idx_val = selected_param_idx[j].item()\n",
    "    ax.semilogy(t_sharp, grad_sq_arr[:, j], '-', color=colors_param[j], lw=1,\n",
    "                alpha=0.6, label=rf'$g_{{{idx_val}}}^2$')\n",
    "    ax.semilogy(t_sharp, nu_sel_arr[:, j], '--', color=colors_param[j], lw=1.5,\n",
    "                label=rf'$\\nu_{{{idx_val}}}$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Value')\n",
    "ax.set_title(r'Per-parameter $g_i^2$ vs $\\nu_i$')\n",
    "ax.legend(fontsize=6, ncol=2)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel C: ||nu|| comparison across flows ---\n",
    "ax = axes_diag[0, 3]\n",
    "t_nu = np.array(nu_diag_iters)\n",
    "if len(t_nu) > 0:\n",
    "    ax.plot(t_nu, nu_norm_adam, 'k-', lw=1.5, label=r'Disc $\\|\\bar{{\\nu}}\\|$')\n",
    "    ax.plot(t_nu, nu_norm_sf, 'g-', lw=1.5, label=r'SF $\\|\\nu\\|$')\n",
    "    ax.plot(t_nu, nu_norm_rod, 'b-', lw=1.5, label=r'RF $\\|\\nu\\|$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$\\|\\nu\\|_2$')\n",
    "ax.set_title(r'$\\nu$ Magnitude Comparison')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel D: |cos(nu_disc, nu_flow)| ---\n",
    "ax = axes_diag[1, 0]\n",
    "if len(t_nu) > 0:\n",
    "    ax.plot(t_nu, cos_nu_adam_sf, 'g-', lw=1.5, label=r'$|\\cos(\\nu_{{disc}}, \\nu_{{SF}})|$')\n",
    "    ax.plot(t_nu, cos_nu_adam_rod, 'b-', lw=1.5, label=r'$|\\cos(\\nu_{{disc}}, \\nu_{{RF}})|$')\n",
    "    ax.set_ylim(-0.05, 1.05)\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$|\\cos|$')\n",
    "ax.set_title(r'$\\nu$ Direction Alignment')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel E: Effective / Raw eigenvalue ratio ---\n",
    "ax = axes_diag[1, 1]\n",
    "if adam_raw_eigs_arr.shape[0] == adam_eff_eigs_arr.shape[0]:\n",
    "    ratio = adam_eff_eigs_arr[:, 0] / (adam_raw_eigs_arr[:, 0] + 1e-12)\n",
    "    ax.plot(t_sharp, ratio, 'k-', lw=1.5, label=r'$\\lambda_1^{{pre}} / \\lambda_1^{{raw}}$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Ratio')\n",
    "ax.set_title('Effective / Raw Top Eigenvalue Ratio')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel F: v smoothness ---\n",
    "ax = axes_diag[1, 2]\n",
    "time_all = np.arange(len(v_bar_smoothness))\n",
    "ax.semilogy(time_all, v_bar_smoothness, 'k-', lw=0.5, alpha=0.5)\n",
    "window = sharpness_every\n",
    "if len(v_bar_smoothness) > window:\n",
    "    smoothed = np.convolve(v_bar_smoothness, np.ones(window)/window, mode='valid')\n",
    "    ax.semilogy(np.arange(len(smoothed)) + window//2, smoothed, 'r-', lw=1.5,\n",
    "                label=f'Running avg (w={{window}})')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$\\|\\Delta \\nu\\| / \\|\\bar{{\\nu}}\\|$')\n",
    "ax.set_title(r'$\\nu$ Smoothness (Relative Change)')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel G (empty or additional) ---\n",
    "axes_diag[1, 3].axis('off')\n",
    "\n",
    "plt.tight_layout()\n",
    "fig_diag.savefig('adam_preconditioner_diagnostics.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_diag.savefig('adam_preconditioner_diagnostics.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "print(\"Saved: adam_preconditioner_diagnostics.pdf / .png\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "U4dKeNqcDtSW"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / Stable Flow / Rod Flow)\n",
    "# =============================================================================\n",
    "# Vertically stacked 8-panel figure spanning the full training timeline (from\n",
    "# iteration 0). A dashed vertical line at warmup_iterations marks where the\n",
    "# flows are initialized from the discrete Adam state.\n",
    "\n",
    "N_PANELS = 8\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('MLP', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "# Flow loss arrays: sf_loss[0] and rod_loss_wbar[0] are the initial values at\n",
    "# t = warmup_iterations - 1; subsequent entries are at t = warmup, warmup+1, ...\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(adam_sharpness_iters) // 10) if adam_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "# --- Panel 1: Loss ---\n",
    "ax = axs_sum[0]\n",
    "ax.semilogy(time_full, adam_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{ASF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 2: Preconditioned Sharpness ---\n",
    "ax = axs_sum[1]\n",
    "if adam_pre_sharpness_wbar:\n",
    "    ax.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2,\n",
    "           label=r'EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Panel 3: Raw Sharpness ---\n",
    "ax = axs_sum[2]\n",
    "adam_raw_top = [float(e[0]) for e in adam_raw_eigs] if adam_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if adam_raw_top:\n",
    "    ax.plot(adam_sharpness_iters[:len(adam_raw_top)], adam_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Panel 4: Distance of Centers ---\n",
    "ax = axs_sum[3]\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$')\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 5: Position Oscillation ---\n",
    "ax = axs_sum[4]\n",
    "ax.semilogy(time_full, adam_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{Adam}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{ARF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 6: Momentum Oscillation ---\n",
    "ax = axs_sum[5]\n",
    "ax.semilogy(time_full, adam_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{Adam}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{ARF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 7: Delta Alignment ---\n",
    "ax = axs_sum[6]\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{Adam}}, \\delta_{\\mathrm{ARF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Panel 8: nu Magnitude ---\n",
    "ax = axs_sum[7]\n",
    "if nu_norm_adam:\n",
    "    ax.plot(nu_diag_iters, nu_norm_adam, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|v_{\\mathrm{Adam}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|v_{\\mathrm{ASF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|v_{\\mathrm{ARF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_xlabel('Iteration', fontsize=12)\n",
    "ax.set_ylabel(r'$\\|v\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_mlp.pdf\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/adamflow/experiments/adam/experiment_mlp_cifar10_nadam.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "IbInb0CFMfyH"
   },
   "source": [
    "# MLP on CIFAR-10 (Cohen 2022): NAdam (Nesterov + Adam) -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "IbInb0CFMfyH"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "tAXLZLKlMfyJ"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "tAXLZLKlMfyJ"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "58B1nOvJMfyK"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "58B1nOvJMfyK"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "MuobYi2BMfyL"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "MuobYi2BMfyL"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "L2RYZq0iMfyL"
   },
   "outputs": [],
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"3-layer MLP matching Cohen 2022 EoS: width 200, tanh activation.\"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.Tanh()\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x\n"
   ],
   "id": "L2RYZq0iMfyL"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "p5GpL2XNMfyM"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "p5GpL2XNMfyM"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "VRS6pUtMMfyM"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 200\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "VRS6pUtMMfyM"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "1V2fKR-xMfyN"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "1V2fKR-xMfyN"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Y4MFyJiGMfyO"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "Y4MFyJiGMfyO"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "r59apQBgMfyO"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "r59apQBgMfyO"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Tz7Qw2AIMfyP"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "Tz7Qw2AIMfyP"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "ziZrAupzMfyP"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for NAdam (Nesterov + Adam) on CIFAR-10 (MLP)\n",
    "learning_rate = 1e-4\n",
    "beta1 = 0.6\n",
    "beta2 = 0.999\n",
    "eps = 1e-07\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "# chunk_size defaults to full-batch HVP\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / ((1 - beta1) * (1 + 2 * beta1))\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 10\n",
    "dt_sf = 0.1\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 10\n",
    "dt_rod = 0.1\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "ziZrAupzMfyP"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "TDn1jmAUMfyP"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "TDn1jmAUMfyP"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "9EQgCu0VMfyP"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: NAdam (Nesterov + Adam)\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "nu_disc = torch.zeros_like(w_disc)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running NAdam (Nesterov + Adam) in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    g_sq_reduce = grad_disc.square()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "\n",
    "    step = t + 1\n",
    "    bc1_disc = 1 - beta1 ** step\n",
    "    bc2_disc = 1 - beta2 ** step\n",
    "    nu_hat_disc = nu_disc_next / bc2_disc\n",
    "\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    step_vec = beta1 * m_disc_next + (1 - beta1) * grad_disc            # defines step_vec\n",
    "    w_disc_next = w_disc - d_current * (step_vec / bc1_disc)\n",
    "    disc_mean_ess.append(d_current.mean().item())\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner((torch.sqrt(nu_hat_disc) + eps) / learning_rate)\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        step_flow = t + 1\n",
    "        bc1_flow = 1 - beta1 ** step_flow\n",
    "        bc2_flow = 1 - beta2 ** step_flow\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_bar_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * ((beta1 ** 2) * m_bar_sf + (1 - beta1 ** 2) * grad_sf_pt) / bc1_flow\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            g_sq_reduce_sf = grad_sf_pt.square()\n",
    "            dnu = (1 - beta2) * (g_sq_reduce_sf - nu_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_bar_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus_rod  = w_bar_rod + delta_rod_cur\n",
    "            w_minus_rod = w_bar_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -d_rod * ((beta1 ** 2) * m_bar_rod + (1 - beta1 ** 2) * grad_avg) / bc1_flow\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "            g_sq_plus  = grad_plus.square()\n",
    "            g_sq_minus = grad_minus.square()\n",
    "            dnu_bar = (1 - beta2) * ((g_sq_plus + g_sq_minus) / 2 - nu_rod)\n",
    "\n",
    "            # Phase-space forces (Adam: beta1; NAdam: beta1^2 on momentum arm)\n",
    "            a_plus  = -d_rod * ((beta1 ** 2) * (m_bar_rod + mu_rod_cur) + (1 - beta1 ** 2) * grad_plus) / bc1_flow\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -d_rod * ((beta1 ** 2) * (m_bar_rod - mu_rod_cur) + (1 - beta1 ** 2) * grad_minus) / bc1_flow\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_bar_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(nu_bar_disc.norm().item())\n",
    "        nu_norm_sf.append(nu_sf.norm().item())\n",
    "        nu_norm_rod.append(nu_rod.norm().item())\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ],
   "id": "9EQgCu0VMfyP"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "LkDQkDRoMfyQ"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "LkDQkDRoMfyQ"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "gPtYn1iXMfyR"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "gPtYn1iXMfyR"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "IdaconoKMfyR"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('MLP', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{NAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{NAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_nadam_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_nadam_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_nadam_mlp.pdf\")\n"
   ],
   "id": "IdaconoKMfyR"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Ab5IeqWAMfyS"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "Ab5IeqWAMfyS"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "kYo9kv3PMfyS"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 8\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('MLP', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{NAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{NAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{NAdam}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{NAdam}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{NAdam}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{NAdam}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_nadam_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_nadam_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_nadam_mlp.pdf\")\n"
   ],
   "id": "kYo9kv3PMfyS"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "TNIAkhN8MfyS"
   },
   "source": [
    "## Summary"
   ],
   "id": "TNIAkhN8MfyS"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "KwID1BpeMfyS"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (NAdam (Nesterov + Adam))\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "KwID1BpeMfyS"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/adam/experiment_mlp_cifar10_sadam.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "MFuC-k8NtLrk"
   },
   "source": [
    "# MLP on CIFAR-10 (Cohen 2022): Scalar Adam (shared scalar nu) -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "MFuC-k8NtLrk"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "QrZZhXIitLrl"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "QrZZhXIitLrl"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "KejpiwJ6tLrm"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "KejpiwJ6tLrm"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "A4bZm29ntLrm"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "A4bZm29ntLrm"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "5-jkRTU5tLrm"
   },
   "outputs": [],
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"3-layer MLP matching Cohen 2022 EoS: width 200, tanh activation.\"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.Tanh()\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x\n"
   ],
   "id": "5-jkRTU5tLrm"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "ueU1mYTQtLrn"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "ueU1mYTQtLrn"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "sIIZmyVItLrn"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 200\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "sIIZmyVItLrn"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "HKFEo5YPtLrn"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "HKFEo5YPtLrn"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "EajHwK37tLrn"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "EajHwK37tLrn"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "eIkF3VxUtLro"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "eIkF3VxUtLro"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Gce9L4PEtLro"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "Gce9L4PEtLro"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "-NmQQr2mtLro"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Scalar Adam (shared scalar nu) on CIFAR-10 (MLP)\n",
    "learning_rate = 0.001\n",
    "beta1 = 0.8\n",
    "beta2 = 0.99\n",
    "eps = 1e-08\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "# chunk_size defaults to full-batch HVP\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / (1 - beta1)\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 10\n",
    "dt_sf = 0.1\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 10\n",
    "dt_rod = 0.1\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "-NmQQr2mtLro"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "VIl4mVfvtLro"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "VIl4mVfvtLro"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "psNrYiFmtLro"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Scalar Adam (shared scalar nu)\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "nu_disc = torch.tensor(0.0, device=device)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running Scalar Adam (shared scalar nu) in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    g_sq_reduce = grad_disc.square().mean()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "\n",
    "    step = t + 1\n",
    "    bc1_disc = 1 - beta1 ** step\n",
    "    bc2_disc = 1 - beta2 ** step\n",
    "    nu_hat_disc = nu_disc_next / bc2_disc\n",
    "\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    step_vec = m_disc_next            # defines step_vec\n",
    "    w_disc_next = w_disc - d_current * (step_vec / bc1_disc)\n",
    "    disc_mean_ess.append(float(d_current))\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner(((torch.sqrt(nu_hat_disc) + eps) / learning_rate).expand(n_params))\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        step_flow = t + 1\n",
    "        bc1_flow = 1 - beta1 ** step_flow\n",
    "        bc2_flow = 1 - beta2 ** step_flow\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner(((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_bar_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * (beta1 * m_bar_sf + (1 - beta1) * grad_sf_pt) / bc1_flow\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            g_sq_reduce_sf = grad_sf_pt.square().mean()\n",
    "            dnu = (1 - beta2) * (g_sq_reduce_sf - nu_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner(((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_bar_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus_rod  = w_bar_rod + delta_rod_cur\n",
    "            w_minus_rod = w_bar_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -d_rod * (beta1 * m_bar_rod + (1 - beta1) * grad_avg) / bc1_flow\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "            g_sq_plus  = grad_plus.square().mean()\n",
    "            g_sq_minus = grad_minus.square().mean()\n",
    "            dnu_bar = (1 - beta2) * ((g_sq_plus + g_sq_minus) / 2 - nu_rod)\n",
    "\n",
    "            # Phase-space forces (Adam: beta1; NAdam: beta1^2 on momentum arm)\n",
    "            a_plus  = -d_rod * (beta1 * (m_bar_rod + mu_rod_cur) + (1 - beta1) * grad_plus) / bc1_flow\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -d_rod * (beta1 * (m_bar_rod - mu_rod_cur) + (1 - beta1) * grad_minus) / bc1_flow\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_bar_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(float(nu_bar_disc))\n",
    "        nu_norm_sf.append(float(nu_sf))\n",
    "        nu_norm_rod.append(float(nu_rod))\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ],
   "id": "psNrYiFmtLro"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "2zkM9Ki0tLrp"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "2zkM9Ki0tLrp"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "0RAVD5SltLrp"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "0RAVD5SltLrp"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "24oAphjXtLrp"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('MLP', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_sadam_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_sadam_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_sadam_mlp.pdf\")\n"
   ],
   "id": "24oAphjXtLrp"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "g3Wp-QwRtLrp"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "g3Wp-QwRtLrp"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "e4U-R55-tLrp"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 8\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('MLP', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{SAdam}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{SAdam}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{SAdam}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SAdam}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_sadam_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_sadam_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_sadam_mlp.pdf\")\n"
   ],
   "id": "e4U-R55-tLrp"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "feDagTqjtLrp"
   },
   "source": [
    "## Summary"
   ],
   "id": "feDagTqjtLrp"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "FKC3RIBatLrq"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Scalar Adam (shared scalar nu))\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "FKC3RIBatLrq"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/adam/experiment_mlp_cifar10_snadam.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "6mx9sqCPBBSL"
   },
   "source": [
    "# MLP on CIFAR-10 (Cohen 2022): Scalar NAdam (Nesterov + scalar nu) -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "6mx9sqCPBBSL"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "yrPammCCBBSM"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "yrPammCCBBSM"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "0FwcE30DBBSM"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "0FwcE30DBBSM"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "evhS1KVJBBSN"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "evhS1KVJBBSN"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "XdLHSdznBBSN"
   },
   "outputs": [],
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"3-layer MLP matching Cohen 2022 EoS: width 200, tanh activation.\"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.Tanh()\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x\n"
   ],
   "id": "XdLHSdznBBSN"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "QzDBdAa_BBSN"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "QzDBdAa_BBSN"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "bkl1jwG-BBSN"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 200\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "bkl1jwG-BBSN"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "GsoTeCrIBBSO"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "GsoTeCrIBBSO"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "h6HjIIUkBBSO"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "h6HjIIUkBBSO"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "YnW--1eOBBSO"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "YnW--1eOBBSO"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Ih6aWEhuBBSO"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "Ih6aWEhuBBSO"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "O1zlTFIwBBSO"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Scalar NAdam (Nesterov + scalar nu) on CIFAR-10 (MLP)\n",
    "learning_rate = 0.0005\n",
    "beta1 = 0.5\n",
    "beta2 = 0.99\n",
    "eps = 1e-08\n",
    "n_iterations = 3500\n",
    "warmup_iterations = 1500\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "# chunk_size defaults to full-batch HVP\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / ((1 - beta1) * (1 + 2 * beta1))\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 10\n",
    "dt_sf = 0.1\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 10\n",
    "dt_rod = 0.1\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "O1zlTFIwBBSO"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "KwA3q3wABBSP"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "KwA3q3wABBSP"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "D_KxWbniBBSP"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Scalar NAdam (Nesterov + scalar nu)\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "nu_disc = torch.tensor(0.0, device=device)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running Scalar NAdam (Nesterov + scalar nu) in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    g_sq_reduce = grad_disc.square().mean()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "\n",
    "    step = t + 1\n",
    "    bc1_disc = 1 - beta1 ** step\n",
    "    bc2_disc = 1 - beta2 ** step\n",
    "    nu_hat_disc = nu_disc_next / bc2_disc\n",
    "\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    step_vec = beta1 * m_disc_next + (1 - beta1) * grad_disc            # defines step_vec\n",
    "    w_disc_next = w_disc - d_current * (step_vec / bc1_disc)\n",
    "    disc_mean_ess.append(float(d_current))\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner(((torch.sqrt(nu_hat_disc) + eps) / learning_rate).expand(n_params))\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        step_flow = t + 1\n",
    "        bc1_flow = 1 - beta1 ** step_flow\n",
    "        bc2_flow = 1 - beta2 ** step_flow\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner(((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_bar_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * ((beta1 ** 2) * m_bar_sf + (1 - beta1 ** 2) * grad_sf_pt) / bc1_flow\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            g_sq_reduce_sf = grad_sf_pt.square().mean()\n",
    "            dnu = (1 - beta2) * (g_sq_reduce_sf - nu_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner(((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_bar_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus_rod  = w_bar_rod + delta_rod_cur\n",
    "            w_minus_rod = w_bar_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -d_rod * ((beta1 ** 2) * m_bar_rod + (1 - beta1 ** 2) * grad_avg) / bc1_flow\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "            g_sq_plus  = grad_plus.square().mean()\n",
    "            g_sq_minus = grad_minus.square().mean()\n",
    "            dnu_bar = (1 - beta2) * ((g_sq_plus + g_sq_minus) / 2 - nu_rod)\n",
    "\n",
    "            # Phase-space forces (Adam: beta1; NAdam: beta1^2 on momentum arm)\n",
    "            a_plus  = -d_rod * ((beta1 ** 2) * (m_bar_rod + mu_rod_cur) + (1 - beta1 ** 2) * grad_plus) / bc1_flow\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -d_rod * ((beta1 ** 2) * (m_bar_rod - mu_rod_cur) + (1 - beta1 ** 2) * grad_minus) / bc1_flow\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_bar_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(float(nu_bar_disc))\n",
    "        nu_norm_sf.append(float(nu_sf))\n",
    "        nu_norm_rod.append(float(nu_rod))\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ],
   "id": "D_KxWbniBBSP"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "tlruJbV0BBSP"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "tlruJbV0BBSP"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "03sawPIBBBSP"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "03sawPIBBBSP"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "evOcYWd5BBSP"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('MLP', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SNAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SNAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_snadam_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_snadam_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_snadam_mlp.pdf\")\n"
   ],
   "id": "evOcYWd5BBSP"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "09wjvjM-BBSQ"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "09wjvjM-BBSQ"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "gf_ihJYfBBSQ"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 8\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('MLP', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SNAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SNAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{SNAdam}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{SNAdam}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{SNAdam}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SNAdam}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_snadam_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_snadam_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_snadam_mlp.pdf\")\n"
   ],
   "id": "gf_ihJYfBBSQ"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "f5J3WJuQBBSQ"
   },
   "source": [
    "## Summary"
   ],
   "id": "f5J3WJuQBBSQ"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "AqleFNNkBBSQ"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Scalar NAdam (Nesterov + scalar nu))\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "AqleFNNkBBSQ"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/adam/experiment_vit_cifar10_adam.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "5lSdP6JA9Zke"
   },
   "source": [
    "# ViT on CIFAR-10 (Cohen 2022): Adam - Discrete vs Stable Flow vs Rod Flow\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "zp3Budb69Zkf"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "Tji045zc9Zkg"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "# Import optimized modules from src/\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.architectures.utils import replace_layernorm, TrainableLayerNorm\n",
    "from vit_pytorch import SimpleViT\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "PTrvHYRK9Zkg"
   },
   "source": [
    "## Define the ViT Model\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "bMX3XGKQ9Zkg"
   },
   "outputs": [],
   "source": [
    "def make_vit(image_size=32, num_classes=10, init_scale=0.5):\n",
    "    \"\"\"SimpleViT from lucidrains (Cohen & Damian 2024 spec):\n",
    "    depth=3, dim=64, heads=8, mlp_dim=256, patch_size=4.\n",
    "    Final linear head initialized to 0.5x default to lower curvature at init.\n",
    "    nn.LayerNorm is replaced by a pure-PyTorch implementation whose third\n",
    "    derivatives are correct (the C++ one is not), which is required for the\n",
    "    HVPs used by rod flow.\"\"\"\n",
    "    model = SimpleViT(\n",
    "        image_size=image_size,\n",
    "        patch_size=4,\n",
    "        num_classes=num_classes,\n",
    "        dim=64,\n",
    "        depth=3,\n",
    "        heads=8,\n",
    "        mlp_dim=256,\n",
    "    )\n",
    "    with torch.no_grad():\n",
    "        model.linear_head.weight.mul_(init_scale)\n",
    "        model.linear_head.bias.mul_(init_scale)\n",
    "    replace_layernorm(model, TrainableLayerNorm)\n",
    "    return model\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "dCPALlOo9Zkg"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5000 samples)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "ahOCx57M9Zkh"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "tMj6ULlm9Zkh"
   },
   "outputs": [],
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = make_vit(image_size=32, num_classes=output_dim, init_scale=0.5).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "# Microbatch the full-batch gradient to fit ViT attention in GPU memory.\n",
    "# SupervisedLossFunction averages gradients/derivatives across `batches` via dataloop,\n",
    "# so the math is identical to a single full batch.\n",
    "microbatch_size = 5000  # tune down (e.g. 250) if you still OOM\n",
    "batches = [\n",
    "    Examples(inputs=X[i:i + microbatch_size], labels=y[i:i + microbatch_size])\n",
    "    for i in range(0, n_samples, microbatch_size)\n",
    "]\n",
    "print(f\"Using {len(batches)} microbatches of size {microbatch_size}\")\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "RUbG2vfR9Zkh"
   },
   "source": [
    "## Helper: Phase-Space Low-Rank Sigma for Adam Rod Flow\n",
    "\n",
    "Adam Rod Flow tracks a low-rank covariance matrix in **phase space** `[delta; mu]` (2d-dimensional),\n",
    "where `delta` = position half-difference and `mu` = first-moment half-difference.\n",
    "\n",
    "The second moment `v` is tracked as a smooth auxiliary variable (no oscillation)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "DhLDUVT69Zkh"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceAdamLowRankSigma:\n",
    "    \"\"\"Low-rank covariance in phase space [delta; mu] for Adam rod flow.\n",
    "\n",
    "    Phase space is 2d-dimensional: [delta (position half-diff); mu (momentum half-diff)].\n",
    "    The second moment v is smooth and tracked separately (not in the phase space).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.phase_dim = 2 * n_params  # [delta; mu] lives in R^{2d}\n",
    "        self.rank = rank\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        V = torch.randn(self.phase_dim, rank, device=device, dtype=dtype)\n",
    "        self.V, _ = torch.linalg.qr(V)\n",
    "        self.S = torch.eye(rank, device=device, dtype=dtype) * 1e-8\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        \"\"\"Initialize from Adam's oscillation vectors.\"\"\"\n",
    "        phase_vec = torch.cat([delta, mu])  # (2d,)\n",
    "        norm = phase_vec.norm()\n",
    "        if norm < 1e-12:\n",
    "            return\n",
    "        v1 = phase_vec / norm\n",
    "        V = torch.zeros(self.phase_dim, self.rank, device=self.device, dtype=self.dtype)\n",
    "        V[:, 0] = v1\n",
    "        # Fill remaining columns with orthogonal random vectors\n",
    "        for i in range(1, self.rank):\n",
    "            v = torch.randn(self.phase_dim, device=self.device, dtype=self.dtype)\n",
    "            for j in range(i):\n",
    "                v = v - (v @ V[:, j]) * V[:, j]\n",
    "            v_norm = v.norm()\n",
    "            if v_norm > 1e-12:\n",
    "                V[:, i] = v / v_norm\n",
    "        self.V = V\n",
    "        self.S = torch.zeros(self.rank, self.rank, device=self.device, dtype=self.dtype)\n",
    "        self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        \"\"\"Extract (delta, mu) from principal eigenvector.\"\"\"\n",
    "        eigvals, eigvecs = torch.linalg.eigh(self.S)\n",
    "        max_eigval = eigvals[-1]\n",
    "        max_eigvec = eigvecs[:, -1]\n",
    "        phase_vec = self.V @ max_eigvec * torch.sqrt(torch.clamp(max_eigval, min=0))\n",
    "        delta = phase_vec[:self.n_params]\n",
    "        mu = phase_vec[self.n_params:]\n",
    "        return delta, mu\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt, eps=1e-12):\n",
    "        \"\"\"Update covariance: dSigma/dt = (1/4)(F_+F_+^T + F_-F_-^T) - 2*Sigma\"\"\"\n",
    "        decay_factor = max(1 - 2 * dt, 0)\n",
    "        S_decayed = self.S * decay_factor\n",
    "\n",
    "        # Project forces onto current basis\n",
    "        f_plus_proj = self.V.T @ F_plus\n",
    "        f_minus_proj = self.V.T @ F_minus\n",
    "        f_plus_perp = F_plus - self.V @ f_plus_proj\n",
    "        f_minus_perp = F_minus - self.V @ f_minus_proj\n",
    "\n",
    "        # Augment basis with perpendicular components\n",
    "        new_directions = []\n",
    "        if f_plus_perp.norm() > eps:\n",
    "            new_directions.append(f_plus_perp / f_plus_perp.norm())\n",
    "        if f_minus_perp.norm() > eps:\n",
    "            v_minus = f_minus_perp / f_minus_perp.norm()\n",
    "            if new_directions:\n",
    "                v_minus = v_minus - (v_minus @ new_directions[0]) * new_directions[0]\n",
    "                if v_minus.norm() > eps:\n",
    "                    new_directions.append(v_minus / v_minus.norm())\n",
    "            else:\n",
    "                new_directions.append(v_minus)\n",
    "\n",
    "        if new_directions:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_directions, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "\n",
    "        r_aug = V_aug.shape[1]\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.device, dtype=self.dtype)\n",
    "        S_aug[:self.rank, :self.rank] = S_decayed\n",
    "\n",
    "        # Growth: (1/4)*dt * (F_+ F_+^T + F_- F_-^T)\n",
    "        coeff = dt / 4\n",
    "        f_plus_aug = V_aug.T @ F_plus\n",
    "        f_minus_aug = V_aug.T @ F_minus\n",
    "        S_aug += coeff * torch.outer(f_plus_aug, f_plus_aug)\n",
    "        S_aug += coeff * torch.outer(f_minus_aug, f_minus_aug)\n",
    "\n",
    "        # Symmetrize, truncate to top rank\n",
    "        S_aug = (S_aug + S_aug.T) / 2\n",
    "        eigvals, eigvecs = torch.linalg.eigh(S_aug)\n",
    "        eigvals_top = eigvals[-self.rank:].flip(0)\n",
    "        eigvecs_top = eigvecs[:, -self.rank:].flip(1)\n",
    "        V_new = V_aug @ eigvecs_top\n",
    "        S_new = torch.diag(torch.clamp(eigvals_top, min=0))\n",
    "        self.V, _ = torch.linalg.qr(V_new)\n",
    "        self.S = S_new"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "jdFMFE0y9Zki"
   },
   "source": [
    "## Hyperparameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "3eLjYNZs9Zki"
   },
   "outputs": [],
   "source": [
    "# Cohen 2022 Adam learning rates: np.logspace(np.log10(3e-5), np.log10(1e-3), 5)\n",
    "# Using 1e-4 (matches MLP Adam notebook default; retune as needed)\n",
    "learning_rate = 7.5e-5\n",
    "beta1 = 0.4\n",
    "beta2 = 0.999\n",
    "eps = 1e-7  # Cohen 2022\n",
    "\n",
    "# EoS threshold for Adam on eigenvalues of the preconditioned Hessian\n",
    "# M = P^{-1/2} H P^{-1/2} (same spectrum as d_vec * H).\n",
    "eos_threshold_eff = 2 * (1 + beta1) / (1 - beta1)  # = 38 for beta1=0.9\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "\n",
    "# chunk_size=1: process HVPs sequentially to avoid OOM on conv/transformer architectures\n",
    "chunk_size = 1\n",
    "\n",
    "# Stable Flow parameters (fewer substeps / larger dt to cut memory)\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow parameters\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}, beta2: {beta2}, eps: {eps}\")\n",
    "print(f\"Bias correction: ON (Cohen 2022)\")\n",
    "print(f\"EoS threshold (preconditioned sharpness): 2(1+beta1)/((1-beta1)*eta) = {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Ek10Pu099Zki"
   },
   "source": [
    "## Run All Flows in Lockstep (Memory Optimized)\n",
    "\n",
    "Adam maintains:\n",
    "- `m` (first moment): EMA of gradient — **oscillates** with w\n",
    "- `v` (second moment): EMA of g² — **smooth** (squaring removes sign flips)\n",
    "\n",
    "Phase space: `(w, m)` ∈ ℝ²ᵈ oscillating, `v` ∈ ℝᵈ smooth auxiliary.\n",
    "\n",
    "Forces: `F± = [a±; b±]` where `a± = -D̅[β₁(m̅±μ) + (1-β₁)g±]`, `b± = (1-β₁)[g± - (m̅±μ)]`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "3KLFed4j9Zki"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP (Memory Optimized)\n",
    "# =============================================================================\n",
    "\n",
    "# Initialize Adam\n",
    "w_adam = w_init.clone()\n",
    "m_adam = torch.zeros_like(w_adam)\n",
    "v_adam = torch.zeros_like(w_adam)\n",
    "eig_solver_adam_pre = WarmStartEigSolver(loss_fn, w_adam, initial_neigs=n_eig, chunk_size=chunk_size, tol=1e-4)\n",
    "eig_solver_adam_raw = WarmStartEigSolver(loss_fn, w_adam, initial_neigs=n_eig, chunk_size=chunk_size, tol=1e-4)\n",
    "np.random.seed(42)\n",
    "selected_param_idx = torch.from_numpy(np.random.choice(n_params, 3, replace=False)).to(device)\n",
    "\n",
    "# Flow states (initialized at warmup)\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "v_bar_sf = None\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "v_bar_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# Storage for metrics (scalars only)\n",
    "adam_loss_w = []\n",
    "adam_loss_wbar = []\n",
    "adam_pre_sharpness_wbar = []\n",
    "adam_sharpness_iters = []\n",
    "adam_delta_norms = []\n",
    "adam_mu_norms = []\n",
    "adam_mean_ess = []  # mean effective step size\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_adam_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_loss_wbar_plus_delta = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_adam_to_rod = []\n",
    "dist_w_adam_to_rod_pm = []\n",
    "delta_norm_adam_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_adam_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "# Drift diagnostics\n",
    "adam_wbar_velocity = []\n",
    "adam_crit_k = []\n",
    "adam_crit_k_iters = []\n",
    "adam_all_eigs = []\n",
    "w_bar_adam_prev = None\n",
    "\n",
    "# v smoothness tracking\n",
    "v_bar_smoothness = []  # ||v_{t+1} - v_t|| / ||v_bar||\n",
    "\n",
    "# Preconditioner diagnostics\n",
    "adam_raw_eigs = []          # raw Hessian eigenvalues (no preconditioner)\n",
    "nu_norm_adam = []           # ||v_bar_adam||\n",
    "nu_norm_sf = []             # ||v_bar_sf||\n",
    "nu_norm_rod = []            # ||v_bar_rod||\n",
    "cos_nu_adam_sf = []         # |cos(v_adam, v_sf)|\n",
    "cos_nu_adam_rod = []        # |cos(v_adam, v_rod)|\n",
    "nu_diag_iters = []          # iterations where nu diagnostics are recorded\n",
    "grad_sq_selected = []       # grad[idx]^2 for 3 selected params\n",
    "nu_selected_adam = []       # v_bar_adam[idx] for 3 selected params\n",
    "\n",
    "# Preconditioned sharpness threshold (0.975 * eos_threshold_eff for a safety margin)\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(\"Running all flows in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete Adam only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "print(f\"Critical effective eigenvalue threshold: {crit_eff_threshold}\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # =========================================================================\n",
    "    # DISCRETE ADAM STEP\n",
    "    # =========================================================================\n",
    "    grad_adam, loss_adam_val = loss_fn.grad_and_value(w_adam)\n",
    "    adam_loss_w.append(loss_adam_val.item())\n",
    "\n",
    "    # Adam update (Cohen 2022: bias correction ON)\n",
    "    m_adam_next = beta1 * m_adam + (1 - beta1) * grad_adam\n",
    "    v_adam_next = beta2 * v_adam + (1 - beta2) * grad_adam.square()\n",
    "    # Cohen 2022 Adam: bias correction ON\n",
    "    step = t + 1\n",
    "    bc1 = 1 - beta1 ** step\n",
    "    bc2 = 1 - beta2 ** step\n",
    "    m_hat = m_adam_next / bc1\n",
    "    v_hat = v_adam_next / bc2\n",
    "    d_vec_current = learning_rate / (torch.sqrt(v_hat) + eps)\n",
    "    w_adam_next = w_adam - d_vec_current * m_hat\n",
    "\n",
    "    adam_mean_ess.append(d_vec_current.mean().item())\n",
    "\n",
    "    # Rod variables\n",
    "    w_bar_adam = (w_adam + w_adam_next) / 2\n",
    "    delta_adam = (w_adam_next - w_adam) / 2\n",
    "    m_bar_adam = (m_adam + m_adam_next) / 2\n",
    "    mu_adam = (m_adam_next - m_adam) / 2\n",
    "    v_bar_adam = (v_adam + v_adam_next) / 2\n",
    "\n",
    "    adam_delta_norms.append(delta_adam.norm().item())\n",
    "    adam_mu_norms.append(mu_adam.norm().item())\n",
    "\n",
    "    # v smoothness: relative change\n",
    "    v_diff = (v_adam_next - v_adam).norm()\n",
    "    v_bar_norm = v_bar_adam.norm()\n",
    "    if v_bar_norm > 1e-12:\n",
    "        v_bar_smoothness.append((v_diff / v_bar_norm).item())\n",
    "    else:\n",
    "        v_bar_smoothness.append(0.0)\n",
    "\n",
    "    # w_bar velocity\n",
    "    if w_bar_adam_prev is not None:\n",
    "        adam_wbar_velocity.append((w_bar_adam - w_bar_adam_prev).norm().item())\n",
    "    else:\n",
    "        adam_wbar_velocity.append(0.0)\n",
    "    w_bar_adam_prev = w_bar_adam.clone()\n",
    "\n",
    "    # Loss at wbar\n",
    "    adam_loss_wbar.append(loss_fn(w_bar_adam).item())\n",
    "\n",
    "    # Preconditioned sharpness tracking via preconditioned eigensolver (centers only)\n",
    "    if t % sharpness_every == 0:\n",
    "        P_adam = DiagonalPreconditioner((torch.sqrt(v_hat) + eps) / learning_rate)\n",
    "        eff_eigs_wbar, _, _ = eig_solver_adam_pre.update(w_bar_adam, P=P_adam)\n",
    "        raw_eigs_adam, _, _ = eig_solver_adam_raw.update(w_bar_adam)\n",
    "        adam_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        adam_raw_eigs.append(raw_eigs_adam[:n_eig].cpu().numpy().copy())\n",
    "        adam_sharpness_iters.append(t)\n",
    "\n",
    "        # Track crit_k\n",
    "        crit_k = (eff_eigs_wbar > crit_eff_threshold).sum().item()\n",
    "        adam_crit_k.append(crit_k)\n",
    "        adam_crit_k_iters.append(t)\n",
    "        adam_all_eigs.append(eff_eigs_wbar.cpu().numpy().copy())\n",
    "\n",
    "        # Per-parameter diagnostics (grad^2 vs nu at selected indices)\n",
    "        grad_sq_selected.append(grad_adam[selected_param_idx].square().cpu().numpy().copy())\n",
    "        nu_selected_adam.append(v_bar_adam[selected_param_idx].cpu().numpy().copy())\n",
    "\n",
    "    # =========================================================================\n",
    "    # INITIALIZE FLOWS AT WARMUP\n",
    "    # =========================================================================\n",
    "    flows_not_initialized = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0 and flows_not_initialized)\n",
    "    if should_init:\n",
    "        print(f\"\\n[Iter {t}] Initializing flows from Adam state...\")\n",
    "        print(f\"    mean d_vec = {d_vec_current.mean().item():.6f}\")\n",
    "\n",
    "        P_init = DiagonalPreconditioner((torch.sqrt(v_hat) + eps) / learning_rate)\n",
    "        eff_eigs_init, _, _ = eig_solver_adam_pre.update(w_bar_adam, P=P_init)\n",
    "        crit_k_init = (eff_eigs_init > crit_eff_threshold).sum().item()\n",
    "        print(f\"    crit_k at initialization: {crit_k_init}\")\n",
    "        print(f\"    Top effective eigenvalues: {eff_eigs_init[:4].cpu().numpy()}\")\n",
    "\n",
    "        # Adam Stable Flow: starts at w_bar with RAW m_bar, v_bar (matching\n",
    "        # discrete Adam's own m, v state). Bias-correction factors bc1, bc2 are\n",
    "        # tracked separately below as deterministic functions of the iteration\n",
    "        # counter, and applied only where the discrete Adam update applies them\n",
    "        # (preconditioner via v/bc2, and weight step scaled by 1/bc1).\n",
    "        w_bar_sf = w_bar_adam.clone()\n",
    "        m_bar_sf = m_bar_adam.clone()\n",
    "        v_bar_sf = v_bar_adam.clone()\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, chunk_size=chunk_size, tol=1e-4)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, chunk_size=chunk_size, tol=1e-4)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        # Adam Rod Flow: starts at w_bar with delta, mu from discrete;\n",
    "        # m_bar, v_bar are RAW (see SF init comment above re: bc1/bc2 tracking).\n",
    "        w_bar_rod = w_bar_adam.clone()\n",
    "        m_bar_rod = m_bar_adam.clone()\n",
    "        v_bar_rod = v_bar_adam.clone()\n",
    "        sigma_rod = PhaseSpaceAdamLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_adam, mu_adam)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, chunk_size=chunk_size, tol=1e-4)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, chunk_size=chunk_size, tol=1e-4)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        rod_loss_wbar_plus_delta.append(loss_fn(w_bar_rod + delta_adam).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_adam.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||: {mu_adam.norm().item():.6f}\")\n",
    "\n",
    "    # =========================================================================\n",
    "    # RUN FLOW SUBSTEPS (after warmup)\n",
    "    # =========================================================================\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        # Bias-correction factors: deterministic scalar functions of iteration\n",
    "        # count. Matches discrete Adam at this step so the flow's preconditioner\n",
    "        # stays consistent with discrete Adam throughout the transient (not just\n",
    "        # at initialization). At beta1=0.9, bc1 is essentially 1 at any realistic\n",
    "        # warmup; at beta2=0.999, bc2 is ~0.865 at t=2000 and only crawls to ~1\n",
    "        # over several thousand post-warmup iterations.\n",
    "        step_flow = t + 1  # 1-indexed, matches discrete Adam's 'step'\n",
    "        bc1_flow = 1 - beta1 ** step_flow\n",
    "        bc2_flow = 1 - beta2 ** step_flow\n",
    "\n",
    "        # -----------------------------------------------------------------\n",
    "        # ADAM GRADIENT FLOW SUBSTEPS\n",
    "        # -----------------------------------------------------------------\n",
    "        if t % sharpness_every == 0:\n",
    "            # Use bias-corrected v_hat = v_bar_sf / bc2_flow to match discrete Adam\n",
    "            P_sf = DiagonalPreconditioner((torch.sqrt(v_bar_sf / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_bar_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_val, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            # Preconditioner uses bias-corrected v_hat = v_bar_sf / bc2_flow\n",
    "            d_vec_sf = learning_rate / (torch.sqrt(v_bar_sf / bc2_flow) + eps)\n",
    "            # Center dynamics (no oscillation tracking). The 1/bc1_flow factor\n",
    "            # comes from discrete Adam's m_hat = m/bc1 in the weight update.\n",
    "            dw = -d_vec_sf * (beta1 * m_bar_sf + (1 - beta1) * grad_sf_val) / bc1_flow\n",
    "            dm = (1 - beta1) * (grad_sf_val - m_bar_sf)\n",
    "            dv = (1 - beta2) * (grad_sf_val.square() - v_bar_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "            v_bar_sf = v_bar_sf + dv * dt_sf\n",
    "            v_bar_sf = torch.clamp(v_bar_sf, min=1e-16)\n",
    "\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_adam_to_sf.append((w_bar_adam - w_bar_sf).norm().item())\n",
    "\n",
    "        # -----------------------------------------------------------------\n",
    "        # ADAM ROD FLOW SUBSTEPS\n",
    "        # -----------------------------------------------------------------\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner((torch.sqrt(v_bar_rod / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_bar_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus = w_bar_rod + delta_rod_cur\n",
    "            w_minus = w_bar_rod - delta_rod_cur\n",
    "\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus)\n",
    "\n",
    "            # Per-component preconditioner (bias-corrected v_hat = v_bar_rod / bc2_flow)\n",
    "            d_vec_rod = learning_rate / (torch.sqrt(v_bar_rod / bc2_flow) + eps)\n",
    "\n",
    "            # Center dynamics (dw_bar scaled by 1/bc1_flow from discrete m_hat)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "            dw_bar = -d_vec_rod * (beta1 * m_bar_rod + (1 - beta1) * grad_avg) / bc1_flow\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "            dv_bar = (1 - beta2) * ((grad_plus.square() + grad_minus.square()) / 2 - v_bar_rod)\n",
    "\n",
    "            # Phase-space forces (theory: adam_rod_flow_theory.txt eqs a_adam, b_adam)\n",
    "            #   a_+-: (1-beta1) on grad only; beta1 on momentum (convex combination,\n",
    "            #         not a scaled sum -- asymmetry is load-bearing).\n",
    "            #   b_+-: (1-beta1) overall (reflects dm/dt = (1-beta1)(g - m)).\n",
    "            # The Sigma update absorbs these factors via F_+-; do NOT add another\n",
    "            # (1-beta1) to dSigma/dt.\n",
    "            # F_+ = [a_+; b_+], F_- = [a_-; b_-]\n",
    "            a_plus = -d_vec_rod * (beta1 * (m_bar_rod + mu_rod_cur) + (1 - beta1) * grad_plus) / bc1_flow\n",
    "            b_plus = (1 - beta1) * (grad_plus - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -d_vec_rod * (beta1 * (m_bar_rod - mu_rod_cur) + (1 - beta1) * grad_minus) / bc1_flow\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus = torch.cat([a_plus, b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            # Update covariance\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "\n",
    "            # Update centers\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "            v_bar_rod = v_bar_rod + dv_bar * dt_rod\n",
    "            v_bar_rod = torch.clamp(v_bar_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        rod_loss_wbar_plus_delta.append(loss_fn(w_bar_rod + delta_rod_cur).item())\n",
    "\n",
    "        # Rod metrics vs discrete\n",
    "        dist_wbar_adam_to_rod.append((w_bar_adam - w_bar_rod).norm().item())\n",
    "        w_adam_current = w_bar_adam + delta_adam  # = w_adam_next\n",
    "        dist_plus = (w_adam_current - (w_bar_rod + delta_rod_cur)).norm().item()\n",
    "        dist_minus = (w_adam_current - (w_bar_rod - delta_rod_cur)).norm().item()\n",
    "        dist_w_adam_to_rod_pm.append(min(dist_plus, dist_minus))\n",
    "        delta_norm_adam_post.append(delta_adam.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_adam_post.append(mu_adam.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_adam_d = delta_adam.norm()\n",
    "        norm_rod_d = delta_rod_cur.norm()\n",
    "        if norm_adam_d > 1e-12 and norm_rod_d > 1e-12:\n",
    "            cos_val = torch.abs(delta_adam @ delta_rod_cur) / (norm_adam_d * norm_rod_d)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # nu comparison across flows (at sharpness logging steps)\n",
    "    if t >= warmup_iterations and w_bar_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_adam.append(v_bar_adam.norm().item())\n",
    "        nu_norm_sf.append(v_bar_sf.norm().item())\n",
    "        nu_norm_rod.append(v_bar_rod.norm().item())\n",
    "        _cos_sf = torch.abs(v_bar_adam @ v_bar_sf) / (v_bar_adam.norm() * v_bar_sf.norm() + 1e-12)\n",
    "        _cos_rod = torch.abs(v_bar_adam @ v_bar_rod) / (v_bar_adam.norm() * v_bar_rod.norm() + 1e-12)\n",
    "        cos_nu_adam_sf.append(_cos_sf.item())\n",
    "        cos_nu_adam_rod.append(_cos_rod.item())\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "        # =========================================================================\n",
    "    # ADVANCE DISCRETE ADAM\n",
    "    # =========================================================================\n",
    "    w_adam = w_adam_next\n",
    "    m_adam = m_adam_next\n",
    "    v_adam = v_adam_next\n",
    "\n",
    "    # Periodic cleanup\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'='*60}\")\n",
    "print(\"Training Complete!\")\n",
    "print(f\"{'='*60}\")\n",
    "print(f\"Final discrete Adam loss: {adam_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final ASF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final ARF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"\\nFinal mean effective step size: {adam_mean_ess[-1]:.6f}\")\n",
    "print(f\"Diagnostics:\")\n",
    "print(f\"  crit_k range: {min(adam_crit_k)} to {max(adam_crit_k)}\")\n",
    "print(f\"  crit_k at end: {adam_crit_k[-1]}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "VY-oWhDZ9Zkj"
   },
   "source": [
    "## Publication Figures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "8JdEMHmz9Zkj"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# FIGURE 0: Adam Loss and Sharpness over time (full timeline)\n",
    "# =============================================================================\n",
    "fig0, (ax_loss, ax_sharp) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "\n",
    "time_loss = np.arange(len(adam_loss_w))\n",
    "marker_every_loss = max(1, len(adam_loss_w) // 12)\n",
    "\n",
    "# Top: Loss\n",
    "ax_loss.semilogy(time_loss, adam_loss_w, 'k-', lw=1.2, alpha=0.85,\n",
    "                 marker='o', markevery=marker_every_loss, markersize=3)\n",
    "ax_loss.set_ylabel('Loss', fontsize=14)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "\n",
    "# Bottom: Sharpness\n",
    "sharpness_marker_every = max(1, len(adam_sharpness_iters) // 10)\n",
    "ax_sharp.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "              marker='o', markevery=sharpness_marker_every, markersize=3)\n",
    "\n",
    "ax_sharp.set_xlabel('Iteration', fontsize=14)\n",
    "ax_sharp.set_ylabel('Preconditioned Sharpness', fontsize=14)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "\n",
    "fig0.tight_layout()\n",
    "fig0.savefig('figure0_adam_loss_sharpness.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig0.savefig('figure0_adam_loss_sharpness.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 0 saved: figure0_adam_loss_sharpness.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "FbHzskww9Zkj"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURES\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n",
    "\n",
    "# =============================================================================\n",
    "# FIGURE 1: Preconditioned Sharpness and Discrepancy at Centers\n",
    "# =============================================================================\n",
    "fig1, (ax1_sharp, ax1_disc) = plt.subplots(1, 2, figsize=(8, 3.5))\n",
    "\n",
    "# --- Preconditioned sharpness subplot ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "adam_sharp_post_idx = [i for i, t in enumerate(adam_sharpness_iters) if t >= warmup_iterations]\n",
    "adam_sharp_post = [adam_pre_sharpness_wbar[i] for i in adam_sharp_post_idx]\n",
    "adam_sharp_iters_post = [adam_sharpness_iters[i] - warmup_iterations for i in adam_sharp_post_idx]\n",
    "\n",
    "sharpness_marker_every_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if adam_sharp_post:\n",
    "    ax1_sharp.plot(adam_sharp_iters_post, adam_sharp_post, 'k-', lw=1.2,\n",
    "                    alpha=0.85, marker='o', markevery=sharpness_marker_every_pub, markersize=3, label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax1_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2,\n",
    "                    alpha=0.85, marker='s', markevery=sharpness_marker_every_pub, markersize=3, label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax1_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2,\n",
    "                    alpha=0.85, marker='^', markevery=sharpness_marker_every_pub, markersize=3, label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax1_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "\n",
    "all_sharp_values = adam_sharp_post + sf_sharp_post + rod_sharp_post\n",
    "if all_sharp_values:\n",
    "    max_sharp = max(all_sharp_values)\n",
    "    threshold = eos_threshold_pre\n",
    "    distance = max_sharp - threshold\n",
    "    if distance > 0:\n",
    "        y_min = threshold - 0.5 * distance\n",
    "        y_max = max_sharp + 0.05 * distance\n",
    "        ax1_sharp.set_ylim(y_min, y_max)\n",
    "\n",
    "ax1_sharp.set_xlabel('Iteration', fontsize=14)\n",
    "ax1_sharp.set_ylabel('Preconditioned Sharpness', fontsize=14)\n",
    "ax1_sharp.legend(fontsize=10.5, loc='best', framealpha=0.9)\n",
    "ax1_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax1_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Discrepancy subplot ---\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax1_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-', lw=1.2,\n",
    "                       alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$')\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax1_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-', lw=1.2,\n",
    "                       alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "ax1_disc.set_xlabel('Iteration', fontsize=14)\n",
    "ax1_disc.set_ylabel('Distance', fontsize=14)\n",
    "ax1_disc.legend(fontsize=10.5, loc='best', framealpha=0.9)\n",
    "ax1_disc.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax1_disc.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax1_disc.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig1.tight_layout()\n",
    "fig1.savefig('figure1_adam.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig1.savefig('figure1_adam.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 1 saved: figure1_adam.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "04y5fkkp9Zkj"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# FIGURE 2: Mean Effective Step Size and Preconditioned Sharpness over time\n",
    "# =============================================================================\n",
    "fig2, (ax2_ess, ax2_sharp) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "\n",
    "# Top: Mean effective step size over time\n",
    "ax2_ess.semilogy(time_full[:len(adam_mean_ess)], adam_mean_ess, 'k-', lw=1.2, alpha=0.85,\n",
    "                  marker='o', markevery=marker_every_full, markersize=3)\n",
    "ax2_ess.set_ylabel('Mean Eff. Step Size', fontsize=14)\n",
    "ax2_ess.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax2_ess.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax2_ess.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Bottom: Preconditioned sharpness at discrete iterates\n",
    "sharpness_marker_every_full = max(1, len(adam_sharpness_iters) // 10)\n",
    "ax2_sharp.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "               marker='o', markevery=sharpness_marker_every_full, markersize=3)\n",
    "ax2_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "ax2_sharp.set_xlabel('Iteration', fontsize=14)\n",
    "ax2_sharp.set_ylabel('Pre. Sharpness', fontsize=14)\n",
    "ax2_sharp.legend(fontsize=10.5, loc='best', framealpha=0.9)\n",
    "ax2_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax2_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "ax2_sharp.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "fig2.tight_layout()\n",
    "fig2.savefig('figure2_adam_full.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig2.savefig('figure2_adam_full.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 2 saved: figure2_adam_full.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "1vM9UwzI9Zkj"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# FIGURE 3: Centers Comparison (Loss / Preconditioned Sharpness / Distance)\n",
    "# =============================================================================\n",
    "fig3, (ax3_loss, ax3_sharp, ax3_disc) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig3.suptitle('ViT', fontsize=14)\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "marker_every_pub = max(1, n_post_warmup // 8)\n",
    "\n",
    "# --- Row 1: Loss ---\n",
    "adam_loss_post = adam_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax3_loss.semilogy(time_post_warmup[:len(adam_loss_post)], adam_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax3_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{ASF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax3_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax3_loss.set_ylabel('Loss', fontsize=14)\n",
    "ax3_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax3_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax3_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax3_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Row 2: Preconditioned sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "adam_sharp_post_idx = [i for i, tt in enumerate(adam_sharpness_iters) if tt >= warmup_iterations]\n",
    "adam_sharp_post = [adam_pre_sharpness_wbar[i] for i in adam_sharp_post_idx]\n",
    "adam_sharp_iters_post = [adam_sharpness_iters[i] - warmup_iterations for i in adam_sharp_post_idx]\n",
    "\n",
    "sharpness_marker_every_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if adam_sharp_post:\n",
    "    ax3_sharp.plot(adam_sharp_iters_post, adam_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sharpness_marker_every_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax3_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sharpness_marker_every_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax3_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sharpness_marker_every_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax3_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5,\n",
    "                  label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$')\n",
    "\n",
    "all_sharp_values = list(adam_sharp_post) + list(sf_sharp_post) + list(rod_sharp_post)\n",
    "if all_sharp_values:\n",
    "    max_sharp = max(all_sharp_values)\n",
    "    threshold = eos_threshold_pre\n",
    "    distance = max_sharp - threshold\n",
    "    if distance > 0:\n",
    "        y_min = threshold - 0.5 * distance\n",
    "        y_max = max_sharp + 0.05 * distance\n",
    "        ax3_sharp.set_ylim(y_min, y_max)\n",
    "\n",
    "ax3_sharp.set_ylabel('Preconditioned Sharpness', fontsize=14)\n",
    "ax3_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax3_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax3_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Row 3: Distance of centers ---\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax3_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$')\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax3_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "ax3_disc.set_xlabel('Iteration', fontsize=14)\n",
    "ax3_disc.set_ylabel('Distance', fontsize=14)\n",
    "ax3_disc.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax3_disc.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax3_disc.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax3_disc.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig3.tight_layout()\n",
    "fig3.savefig('figure3_centers_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig3.savefig('figure3_centers_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 3 saved: figure3_centers_vit.pdf\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "OJrbx4tI9Zkk"
   },
   "source": [
    "## Diagnostic Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "McusT__59Zkk"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# DIAGNOSTIC PLOTS (Full Timeline)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "fig, axes = plt.subplots(5, 2, figsize=(14, 25))\n",
    "\n",
    "time_adam_arr = np.arange(n_iterations)\n",
    "time_compare = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "marker_every = max(1, len(time_adam_arr) // 20)\n",
    "\n",
    "# Plot 1: Loss over time (centers)\n",
    "ax = axes[0, 0]\n",
    "ax.semilogy(time_adam_arr, adam_loss_wbar, 'k-', lw=2, label=r'$L(\\bar{w}_{\\mathrm{Adam}})$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "n_compare = len(time_compare)\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(time_compare[:len(sf_loss)-1], sf_loss[1:n_compare+1], 'g-', lw=1.5, label=r'$L(w_{\\mathrm{ASF}})$', alpha=0.8, marker='s', markevery=marker_every, markersize=4)\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(time_compare[:len(rod_loss_wbar)-1], rod_loss_wbar[1:n_compare+1], 'b-', lw=1.5, label=r'$L(\\bar{w}_{\\mathrm{ARF}})$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Loss'); ax.set_title('Loss over Time (Centers)')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 2: Loss over time (edges)\n",
    "ax = axes[0, 1]\n",
    "ax.semilogy(time_adam_arr, adam_loss_w[:n_iterations], 'k-', lw=2, label=r'$L(w_{\\mathrm{Adam}})$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "if len(rod_loss_wbar_plus_delta) > 1:\n",
    "    ax.semilogy(time_compare[:len(rod_loss_wbar_plus_delta)-1], rod_loss_wbar_plus_delta[1:n_compare+1], 'b--', lw=1.5, label=r'$L(\\bar{w}_{\\mathrm{ARF}} + \\delta)$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Loss'); ax.set_title('Loss over Time (Edges)')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 3: Preconditioned sharpness over time (centers)\n",
    "ax = axes[1, 0]\n",
    "sharpness_marker_every = max(1, len(adam_sharpness_iters) // 15)\n",
    "if adam_pre_sharpness_wbar:\n",
    "    ax.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=2, label=r'$\\bar{w}_{\\mathrm{Adam}}$', alpha=0.8, marker='o', markevery=sharpness_marker_every, markersize=5)\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.5, label=r'$w_{\\mathrm{ASF}}$', alpha=0.8, marker='s', markevery=sharpness_marker_every, markersize=5)\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.5, label=r'$\\bar{w}_{\\mathrm{ARF}}$', alpha=0.8, marker='^', markevery=sharpness_marker_every, markersize=5)\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=2, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Pre. Sharpness'); ax.set_title('Preconditioned Sharpness over Time (Centers)')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# (Edge sharpness panel removed — centers-only sharpness tracking.)\n",
    "axes[1, 1].axis('off')\n",
    "\n",
    "# Plot 5: Position oscillation magnitude ||delta||\n",
    "ax = axes[2, 0]\n",
    "ax.plot(time_adam_arr, adam_delta_norms, 'k-', lw=2, label=r'$\\|\\delta_{\\mathrm{Adam}}\\|$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "if delta_norm_rod:\n",
    "    ax.plot(time_compare[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.5, label=r'$\\|\\delta_{\\mathrm{ARF}}\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Position Oscillation Magnitude')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 6: Momentum oscillation magnitude ||mu||\n",
    "ax = axes[2, 1]\n",
    "ax.plot(time_adam_arr, adam_mu_norms, 'k-', lw=2, label=r'$\\|\\mu_{\\mathrm{Adam}}\\|$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "if mu_norm_rod:\n",
    "    ax.plot(time_compare[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.5, label=r'$\\|\\mu_{\\mathrm{ARF}}\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$\\|\\mu\\|$'); ax.set_title('Momentum Oscillation Magnitude')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 7: Delta alignment\n",
    "ax = axes[3, 0]\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(time_compare[:len(cos_delta_alignment)], cos_delta_alignment, 'b-', lw=1.5, label=r'$|\\cos(\\delta_{\\mathrm{Adam}}, \\delta_{\\mathrm{ARF}})|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$|\\cos(\\delta_{\\mathrm{Adam}}, \\delta)|$')\n",
    "ax.set_title('Delta Alignment with Discrete Adam'); ax.set_ylim([0, 1.1]); ax.grid(True, alpha=0.3)\n",
    "ax.legend(fontsize=15)\n",
    "\n",
    "# Plot 8: Discrepancy of w_bar from discrete\n",
    "ax = axes[3, 1]\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax.semilogy(time_compare[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-', lw=1.5, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$', alpha=0.8, marker='s', markevery=marker_every, markersize=4)\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax.semilogy(time_compare[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-', lw=1.5, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Distance'); ax.set_title('Discrepancy of Centers from Discrete Adam')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 9: Fit error (edges)\n",
    "ax = axes[4, 0]\n",
    "if dist_w_adam_to_rod_pm:\n",
    "    ax.semilogy(time_compare[:len(dist_w_adam_to_rod_pm)], dist_w_adam_to_rod_pm, 'b-', lw=1.5, label=r'ARF: $\\min\\|w_{\\mathrm{Adam}} - (\\bar{w} \\pm \\delta)\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Distance')\n",
    "ax.set_title('Fit Error: Discrete Adam to Flow Edges'); ax.grid(True, alpha=0.3)\n",
    "ax.legend(fontsize=15)\n",
    "\n",
    "# Plot 10: v_bar smoothness validation\n",
    "ax = axes[4, 1]\n",
    "ax.semilogy(time_adam_arr[:len(v_bar_smoothness)], v_bar_smoothness, 'k-', lw=1.5, alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$\\|v_{t+1}-v_t\\| / \\|\\bar{v}\\|$')\n",
    "ax.set_title('v Smoothness (validates smooth assumption)'); ax.grid(True, alpha=0.3)\n",
    "ax.legend(fontsize=12)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('diagnostic_plots_adam.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.savefig('diagnostic_plots_adam.png', format='png', dpi=150, bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "print(\"Diagnostic plots saved: diagnostic_plots_adam.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "bw5Bqxuv9Zkk"
   },
   "source": [
    "## Drift Diagnostic: w_bar Velocity and crit_k"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "__E3AWI39Zkk"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# DRIFT DIAGNOSTIC PLOTS\n",
    "# =============================================================================\n",
    "\n",
    "fig_diag, axes_diag = plt.subplots(2, 2, figsize=(12, 10))\n",
    "\n",
    "time_adam_arr = np.arange(n_iterations)\n",
    "time_compare = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "# Plot 1: w_bar velocity over time\n",
    "ax = axes_diag[0, 0]\n",
    "ax.semilogy(time_adam_arr[:len(adam_wbar_velocity)], adam_wbar_velocity, 'k-', lw=1.5, alpha=0.8)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$\\|\\bar{w}_{k+1} - \\bar{w}_k\\|$')\n",
    "ax.set_title(r'Discrete Adam $\\bar{w}$ Velocity')\n",
    "ax.legend(fontsize=12)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 2: crit_k over time\n",
    "ax = axes_diag[0, 1]\n",
    "ax.plot(adam_crit_k_iters, adam_crit_k, 'r-', lw=2, marker='o', markersize=4, alpha=0.8)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('crit_k')\n",
    "ax.set_title(f'Number of Critical Eigenvalues (eff. eig > {crit_eff_threshold})')\n",
    "ax.legend(fontsize=12)\n",
    "ax.grid(True, alpha=0.3)\n",
    "ax.set_ylim(bottom=-0.1)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(integer=True))\n",
    "\n",
    "# Plot 3: Drift vs crit_k correlation\n",
    "ax = axes_diag[1, 0]\n",
    "if dist_wbar_adam_to_rod and adam_crit_k:\n",
    "    crit_k_post_warmup = [k for i, k in zip(adam_crit_k_iters, adam_crit_k) if i >= warmup_iterations]\n",
    "    crit_k_iters_post = [i - warmup_iterations for i in adam_crit_k_iters if i >= warmup_iterations]\n",
    "    if crit_k_post_warmup and crit_k_iters_post:\n",
    "        drift_at_crit_k = [dist_wbar_adam_to_rod[min(i, len(dist_wbar_adam_to_rod)-1)] for i in crit_k_iters_post]\n",
    "        ax.scatter(crit_k_post_warmup, drift_at_crit_k, c=crit_k_iters_post, cmap='viridis',\n",
    "                   s=30, alpha=0.7)\n",
    "        ax.set_xlabel('crit_k')\n",
    "        ax.set_ylabel(r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "        ax.set_title('Drift vs crit_k (color = iteration)')\n",
    "        ax.set_yscale('log')\n",
    "        ax.grid(True, alpha=0.3)\n",
    "        cbar = plt.colorbar(ax.collections[0], ax=ax)\n",
    "        cbar.set_label('Iteration (post-warmup)')\n",
    "\n",
    "# Plot 4: Top preconditioned eigenvalues over time\n",
    "ax = axes_diag[1, 1]\n",
    "if adam_all_eigs:\n",
    "    eig_array = np.array(adam_all_eigs)\n",
    "    for eig_idx in range(min(4, eig_array.shape[1])):\n",
    "        ax.plot(adam_crit_k_iters, eig_array[:, eig_idx] / learning_rate,\n",
    "                label=rf'$\\lambda_{eig_idx+1}(P^{{-1}} H)$', lw=1.5, alpha=0.8)\n",
    "    ax.axhline(y=crit_eff_threshold / learning_rate, color='red', ls=':', lw=2, label=r'$0.975\\,(2(1+\\beta_1)/((1-\\beta_1)\\eta))$')\n",
    "    ax.axhline(y=2.0 / learning_rate, color='gray', ls='--', lw=1.5, label=r'$2/\\eta$')\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    ax.set_xlabel('Iteration')\n",
    "    ax.set_ylabel('Preconditioned Eigenvalue')\n",
    "    ax.set_title('Top Preconditioned Hessian Eigenvalues')\n",
    "    ax.legend(fontsize=12, loc='best')\n",
    "    ax.grid(True, alpha=0.3)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('drift_diagnostic_adam.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.savefig('drift_diagnostic_adam.png', format='png', dpi=150, bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "print(\"Drift diagnostic plots saved: drift_diagnostic_adam.pdf\")\n",
    "print(f\"\\nSummary:\")\n",
    "print(f\"  crit_k values observed: {sorted(set(adam_crit_k))}\")\n",
    "print(f\"  Time with crit_k >= 2: {sum(1 for k in adam_crit_k if k >= 2)} / {len(adam_crit_k)} samples\")\n",
    "print(f\"  Mean w_bar velocity: {np.mean(adam_wbar_velocity):.6f}\")\n",
    "print(f\"  Max w_bar velocity: {np.max(adam_wbar_velocity):.6f}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "ghAqDmK19Zkk"
   },
   "source": [
    "## Summary"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "H3W3omLV9Zkk"
   },
   "outputs": [],
   "source": [
    "print('='*60)\n",
    "print('SUMMARY: Adam Rod Flow Experiment (Cohen 2022: tanh, 5k CIFAR-10, eps=1e-7, bias correction ON)')\n",
    "print('='*60)\n",
    "print(f'Learning rate: {learning_rate}, beta1: {beta1}, beta2: {beta2}, eps: {eps}')\n",
    "print(f'EoS threshold: 2 (preconditioned sharpness = eig of P^{-1} H, P^{-1} = 1/(sqrt(v_hat)+eps))')\n",
    "print(f'Warmup iterations: {warmup_iterations}')\n",
    "print(f'Final mean effective step size: {adam_mean_ess[-1]:.6f}')\n",
    "print()\n",
    "print('--- Final Loss ---')\n",
    "print(f'L(w_Adam):         {adam_loss_w[-1]:.6f}')\n",
    "print(f'L(w_ASF):          {sf_loss[-1]:.6f}' if sf_loss else 'L(w_ASF):          N/A')\n",
    "print(f'L(wbar_ARF):       {rod_loss_wbar[-1]:.6f}' if rod_loss_wbar else 'L(wbar_ARF):       N/A')\n",
    "print()\n",
    "print('--- Final Preconditioned Sharpness ---')\n",
    "print(f'S_pre(wbar_Adam):  {adam_pre_sharpness_wbar[-1]:.4f}' if adam_pre_sharpness_wbar else 'S_pre(wbar_Adam):  N/A')\n",
    "print(f'S_pre(wbar_ARF):   {rod_pre_sharpness_wbar[-1]:.4f}' if rod_pre_sharpness_wbar else 'S_pre(wbar_ARF):   N/A')\n",
    "print()\n",
    "print('--- Discrepancy from Discrete Adam (centers) ---')\n",
    "print(f'||wbar_Adam - w_ASF||:       {dist_wbar_adam_to_sf[-1]:.6f}' if dist_wbar_adam_to_sf else '||wbar_Adam - w_ASF||:       N/A')\n",
    "print(f'||wbar_Adam - wbar_ARF||:    {dist_wbar_adam_to_rod[-1]:.6f}' if dist_wbar_adam_to_rod else '||wbar_Adam - wbar_ARF||:    N/A')\n",
    "print()\n",
    "print('--- Fit Error (edges) ---')\n",
    "print(f'ARF fit error:     {dist_w_adam_to_rod_pm[-1]:.6f}' if dist_w_adam_to_rod_pm else 'ARF fit error:     N/A')\n",
    "print()\n",
    "print('--- Delta Alignment ---')\n",
    "print(f'|cos(delta_Adam, delta_ARF)|:     {cos_delta_alignment[-1]:.4f}' if cos_delta_alignment else '|cos(delta_Adam, delta_ARF)|:     N/A')\n",
    "print()\n",
    "print('--- Oscillation Magnitudes (final) ---')\n",
    "print(f'||delta_Adam||:    {adam_delta_norms[-1]:.6f}')\n",
    "print(f'||mu_Adam||:       {adam_mu_norms[-1]:.6f}')\n",
    "if delta_norm_rod:\n",
    "    print(f'||delta_ARF||:     {delta_norm_rod[-1]:.6f}')\n",
    "if mu_norm_rod:\n",
    "    print(f'||mu_ARF||:        {mu_norm_rod[-1]:.6f}')\n",
    "print()\n",
    "print('--- v Smoothness ---')\n",
    "print(f'Mean relative v change: {np.mean(v_bar_smoothness):.6f}')\n",
    "print(f'Max relative v change:  {np.max(v_bar_smoothness):.6f}')\n",
    "print()\n",
    "print('--- DRIFT DIAGNOSTICS ---')\n",
    "print(f'crit_k values observed:   {sorted(set(adam_crit_k))}')\n",
    "print(f'crit_k at end:            {adam_crit_k[-1]}' if adam_crit_k else 'crit_k at end:            N/A')\n",
    "print(f'Time with crit_k >= 2:    {sum(1 for k in adam_crit_k if k >= 2)} / {len(adam_crit_k)} samples ({100*sum(1 for k in adam_crit_k if k >= 2)/len(adam_crit_k):.1f}%)' if adam_crit_k else 'N/A')\n",
    "print(f'Mean w_bar velocity:      {np.mean(adam_wbar_velocity):.6f}')\n",
    "print(f'Max w_bar velocity:       {np.max(adam_wbar_velocity):.6f}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "OceUE5hg9Zkk"
   },
   "source": [
    "## Preconditioner Diagnostics"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "BfYpF8rV9Zkk"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PRECONDITIONER DIAGNOSTICS\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "fig_diag, axes_diag = plt.subplots(2, 4, figsize=(22, 10))\n",
    "\n",
    "adam_raw_eigs_arr = np.array(adam_raw_eigs)\n",
    "adam_eff_eigs_arr = np.array(adam_all_eigs)\n",
    "t_sharp = np.array(adam_sharpness_iters)\n",
    "\n",
    "# --- Panel A1: Raw Hessian eigenvalues (centers of all three flows) ---\n",
    "ax = axes_diag[0, 0]\n",
    "ax.semilogy(t_sharp, adam_raw_eigs_arr[:, 0], 'k-', lw=1.5, marker='o', markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_raw_eigs:\n",
    "    sf_raw_arr = np.array(sf_raw_eigs)\n",
    "    ax.semilogy(sf_sharpness_iters, sf_raw_arr[:, 0], 'g-', lw=1.5, marker='s', markersize=3,\n",
    "                label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_raw_eigs_wbar:\n",
    "    rod_raw_arr = np.array(rod_raw_eigs_wbar)\n",
    "    ax.semilogy(rod_sharpness_iters, rod_raw_arr[:, 0], 'b-', lw=1.5, marker='^', markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Eigenvalue')\n",
    "ax.set_title('Raw Hessian Top Eigenvalue')\n",
    "ax.legend(fontsize=7)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel A2: Effective (preconditioned) Hessian eigenvalues ---\n",
    "ax = axes_diag[0, 1]\n",
    "for k in range(min(n_eig, adam_eff_eigs_arr.shape[1])):\n",
    "    ax.semilogy(t_sharp, adam_eff_eigs_arr[:, k] / learning_rate, 'b-' if k == 0 else 'b--',\n",
    "                lw=1.5 if k == 0 else 0.8, alpha=1.0 if k == 0 else 0.5,\n",
    "                label=rf'$\\lambda_{k+1}(P^{{-1}} H)$' if k < 2 else None)\n",
    "ax.axhline(y=eos_threshold_pre, color='red', ls=':', lw=1, alpha=0.7, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Eigenvalue')\n",
    "ax.set_title('Preconditioned Hessian Eigenvalues')\n",
    "ax.legend(fontsize=7)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel B: Per-parameter grad_i^2 vs nu_i ---\n",
    "ax = axes_diag[0, 2]\n",
    "grad_sq_arr = np.array(grad_sq_selected)\n",
    "nu_sel_arr = np.array(nu_selected_adam)\n",
    "colors_param = ['#e41a1c', '#377eb8', '#4daf4a']\n",
    "\n",
    "for j in range(3):\n",
    "    idx_val = selected_param_idx[j].item()\n",
    "    ax.semilogy(t_sharp, grad_sq_arr[:, j], '-', color=colors_param[j], lw=1,\n",
    "                alpha=0.6, label=rf'$g_{{{idx_val}}}^2$')\n",
    "    ax.semilogy(t_sharp, nu_sel_arr[:, j], '--', color=colors_param[j], lw=1.5,\n",
    "                label=rf'$\\nu_{{{idx_val}}}$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Value')\n",
    "ax.set_title(r'Per-parameter $g_i^2$ vs $\\nu_i$')\n",
    "ax.legend(fontsize=6, ncol=2)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel C: ||nu|| comparison across flows ---\n",
    "ax = axes_diag[0, 3]\n",
    "t_nu = np.array(nu_diag_iters)\n",
    "if len(t_nu) > 0:\n",
    "    ax.plot(t_nu, nu_norm_adam, 'k-', lw=1.5, label=r'Disc $\\|\\bar{{\\nu}}\\|$')\n",
    "    ax.plot(t_nu, nu_norm_sf, 'g-', lw=1.5, label=r'SF $\\|\\nu\\|$')\n",
    "    ax.plot(t_nu, nu_norm_rod, 'b-', lw=1.5, label=r'RF $\\|\\nu\\|$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$\\|\\nu\\|_2$')\n",
    "ax.set_title(r'$\\nu$ Magnitude Comparison')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel D: |cos(nu_disc, nu_flow)| ---\n",
    "ax = axes_diag[1, 0]\n",
    "if len(t_nu) > 0:\n",
    "    ax.plot(t_nu, cos_nu_adam_sf, 'g-', lw=1.5, label=r'$|\\cos(\\nu_{{disc}}, \\nu_{{SF}})|$')\n",
    "    ax.plot(t_nu, cos_nu_adam_rod, 'b-', lw=1.5, label=r'$|\\cos(\\nu_{{disc}}, \\nu_{{RF}})|$')\n",
    "    ax.set_ylim(-0.05, 1.05)\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$|\\cos|$')\n",
    "ax.set_title(r'$\\nu$ Direction Alignment')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel E: Effective / Raw eigenvalue ratio ---\n",
    "ax = axes_diag[1, 1]\n",
    "if adam_raw_eigs_arr.shape[0] == adam_eff_eigs_arr.shape[0]:\n",
    "    ratio = adam_eff_eigs_arr[:, 0] / (adam_raw_eigs_arr[:, 0] + 1e-12)\n",
    "    ax.plot(t_sharp, ratio, 'k-', lw=1.5, label=r'$\\lambda_1^{{pre}} / \\lambda_1^{{raw}}$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Ratio')\n",
    "ax.set_title('Effective / Raw Top Eigenvalue Ratio')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel F: v smoothness ---\n",
    "ax = axes_diag[1, 2]\n",
    "time_all = np.arange(len(v_bar_smoothness))\n",
    "ax.semilogy(time_all, v_bar_smoothness, 'k-', lw=0.5, alpha=0.5)\n",
    "window = sharpness_every\n",
    "if len(v_bar_smoothness) > window:\n",
    "    smoothed = np.convolve(v_bar_smoothness, np.ones(window)/window, mode='valid')\n",
    "    ax.semilogy(np.arange(len(smoothed)) + window//2, smoothed, 'r-', lw=1.5,\n",
    "                label=f'Running avg (w={{window}})')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$\\|\\Delta \\nu\\| / \\|\\bar{{\\nu}}\\|$')\n",
    "ax.set_title(r'$\\nu$ Smoothness (Relative Change)')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel G (empty or additional) ---\n",
    "axes_diag[1, 3].axis('off')\n",
    "\n",
    "plt.tight_layout()\n",
    "fig_diag.savefig('adam_preconditioner_diagnostics.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_diag.savefig('adam_preconditioner_diagnostics.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "print(\"Saved: adam_preconditioner_diagnostics.pdf / .png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "qvliT2Y09uyc"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / Stable Flow / Rod Flow)\n",
    "# =============================================================================\n",
    "# Vertically stacked 8-panel figure spanning the full training timeline (from\n",
    "# iteration 0). A dashed vertical line at warmup_iterations marks where the\n",
    "# flows are initialized from the discrete Adam state.\n",
    "\n",
    "N_PANELS = 8\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('ViT', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "# Flow loss arrays: sf_loss[0] and rod_loss_wbar[0] are the initial values at\n",
    "# t = warmup_iterations - 1; subsequent entries are at t = warmup, warmup+1, ...\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(adam_sharpness_iters) // 10) if adam_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "# --- Panel 1: Loss ---\n",
    "ax = axs_sum[0]\n",
    "ax.semilogy(time_full, adam_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{ASF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 2: Preconditioned Sharpness ---\n",
    "ax = axs_sum[1]\n",
    "if adam_pre_sharpness_wbar:\n",
    "    ax.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2,\n",
    "           label=r'EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Panel 3: Raw Sharpness ---\n",
    "ax = axs_sum[2]\n",
    "adam_raw_top = [float(e[0]) for e in adam_raw_eigs] if adam_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if adam_raw_top:\n",
    "    ax.plot(adam_sharpness_iters[:len(adam_raw_top)], adam_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Panel 4: Distance of Centers ---\n",
    "ax = axs_sum[3]\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$')\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 5: Position Oscillation ---\n",
    "ax = axs_sum[4]\n",
    "ax.semilogy(time_full, adam_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{Adam}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{ARF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 6: Momentum Oscillation ---\n",
    "ax = axs_sum[5]\n",
    "ax.semilogy(time_full, adam_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{Adam}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{ARF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 7: Delta Alignment ---\n",
    "ax = axs_sum[6]\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{Adam}}, \\delta_{\\mathrm{ARF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Panel 8: nu Magnitude ---\n",
    "ax = axs_sum[7]\n",
    "if nu_norm_adam:\n",
    "    ax.plot(nu_diag_iters, nu_norm_adam, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|v_{\\mathrm{Adam}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|v_{\\mathrm{ASF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|v_{\\mathrm{ARF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_xlabel('Iteration', fontsize=12)\n",
    "ax.set_ylabel(r'$\\|v\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_vit.pdf\")\n"
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/adamflow/experiments/adam/experiment_vit_cifar10_nadam.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "bcUtAyZn0VN7"
   },
   "source": [
    "# ViT on CIFAR-10 (Cohen 2022): NAdam (Nesterov + Adam) -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "bcUtAyZn0VN7"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "HcESoTL10VN8"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "HcESoTL10VN8"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "kY0kvBlf0VN9"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "from src.architectures.utils import replace_layernorm, TrainableLayerNorm\n",
    "from vit_pytorch import SimpleViT\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "kY0kvBlf0VN9"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "2SMO39e90VN9"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "2SMO39e90VN9"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "ilN_gsUP0VN9"
   },
   "outputs": [],
   "source": [
    "def make_vit(image_size=32, num_classes=10, init_scale=0.5):\n",
    "    \"\"\"SimpleViT (Cohen & Damian 2024): depth=3, dim=64, heads=8, mlp_dim=256, patch_size=4.\n",
    "    Final head initialized at init_scale x default to lower init curvature.\n",
    "    LayerNorm replaced with TrainableLayerNorm for correct third derivatives.\"\"\"\n",
    "    model = SimpleViT(\n",
    "        image_size=image_size,\n",
    "        patch_size=4,\n",
    "        num_classes=num_classes,\n",
    "        dim=64,\n",
    "        depth=3,\n",
    "        heads=8,\n",
    "        mlp_dim=256,\n",
    "    )\n",
    "    with torch.no_grad():\n",
    "        model.linear_head.weight.mul_(init_scale)\n",
    "        model.linear_head.bias.mul_(init_scale)\n",
    "    replace_layernorm(model, TrainableLayerNorm)\n",
    "    return model\n"
   ],
   "id": "ilN_gsUP0VN9"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "C8JtRQuc0VN-"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "C8JtRQuc0VN-"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "iIqPF7qM0VN-"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "iIqPF7qM0VN-"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "AiZnnOKg0VN-"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = make_vit(image_size=32, num_classes=output_dim, init_scale=0.5).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "# Microbatch to fit ViT attention in GPU memory.\n",
    "microbatch_size = 5000  # tune down if you OOM\n",
    "batches = [\n",
    "    Examples(inputs=X[i:i + microbatch_size], labels=y[i:i + microbatch_size])\n",
    "    for i in range(0, n_samples, microbatch_size)\n",
    "]\n",
    "print(f\"Using {len(batches)} microbatches of size {microbatch_size}\")\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "AiZnnOKg0VN-"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "WLmeZtHK0VN-"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "WLmeZtHK0VN-"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "Dc9JDQNc0VN_"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "Dc9JDQNc0VN_"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "BBdSWlZk0VN_"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "BBdSWlZk0VN_"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "KQ_VH0Hp0VN_"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for NAdam (Nesterov + Adam) on CIFAR-10 (ViT)\n",
    "learning_rate = 7.5e-05\n",
    "beta1 = 0.4\n",
    "beta2 = 0.999\n",
    "eps = 1e-07\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "chunk_size = 1  # sequential HVPs to cut memory\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / ((1 - beta1) * (1 + 2 * beta1))\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "KQ_VH0Hp0VN_"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "9RAufSGZ0VN_"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "9RAufSGZ0VN_"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "Iz4CxUFA0VN_"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: NAdam (Nesterov + Adam)\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "nu_disc = torch.zeros_like(w_disc)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running NAdam (Nesterov + Adam) in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    g_sq_reduce = grad_disc.square()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "\n",
    "    step = t + 1\n",
    "    bc1_disc = 1 - beta1 ** step\n",
    "    bc2_disc = 1 - beta2 ** step\n",
    "    nu_hat_disc = nu_disc_next / bc2_disc\n",
    "\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    step_vec = beta1 * m_disc_next + (1 - beta1) * grad_disc            # defines step_vec\n",
    "    w_disc_next = w_disc - d_current * (step_vec / bc1_disc)\n",
    "    disc_mean_ess.append(d_current.mean().item())\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner((torch.sqrt(nu_hat_disc) + eps) / learning_rate)\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        step_flow = t + 1\n",
    "        bc1_flow = 1 - beta1 ** step_flow\n",
    "        bc2_flow = 1 - beta2 ** step_flow\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_bar_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * ((beta1 ** 2) * m_bar_sf + (1 - beta1 ** 2) * grad_sf_pt) / bc1_flow\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            g_sq_reduce_sf = grad_sf_pt.square()\n",
    "            dnu = (1 - beta2) * (g_sq_reduce_sf - nu_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_bar_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus_rod  = w_bar_rod + delta_rod_cur\n",
    "            w_minus_rod = w_bar_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -d_rod * ((beta1 ** 2) * m_bar_rod + (1 - beta1 ** 2) * grad_avg) / bc1_flow\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "            g_sq_plus  = grad_plus.square()\n",
    "            g_sq_minus = grad_minus.square()\n",
    "            dnu_bar = (1 - beta2) * ((g_sq_plus + g_sq_minus) / 2 - nu_rod)\n",
    "\n",
    "            # Phase-space forces (Adam: beta1; NAdam: beta1^2 on momentum arm)\n",
    "            a_plus  = -d_rod * ((beta1 ** 2) * (m_bar_rod + mu_rod_cur) + (1 - beta1 ** 2) * grad_plus) / bc1_flow\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -d_rod * ((beta1 ** 2) * (m_bar_rod - mu_rod_cur) + (1 - beta1 ** 2) * grad_minus) / bc1_flow\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_bar_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(nu_bar_disc.norm().item())\n",
    "        nu_norm_sf.append(nu_sf.norm().item())\n",
    "        nu_norm_rod.append(nu_rod.norm().item())\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ],
   "id": "Iz4CxUFA0VN_"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "auXgh_n_0VOA"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "auXgh_n_0VOA"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "vFK31aEG0VOA"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "vFK31aEG0VOA"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "uas3oatV0VOA"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('ViT', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{NAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{NAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_nadam_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_nadam_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_nadam_vit.pdf\")\n"
   ],
   "id": "uas3oatV0VOA"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "QSmHOfNU0VOA"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "QSmHOfNU0VOA"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "JlTTBNPY0VOA"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 8\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('ViT', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{NAdam}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{NAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{NAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{NAdam}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{NAdam}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{NAdam}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{NAdam}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_nadam_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_nadam_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_nadam_vit.pdf\")\n"
   ],
   "id": "JlTTBNPY0VOA"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "qnWexpib0VOA"
   },
   "source": [
    "## Summary"
   ],
   "id": "qnWexpib0VOA"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "p2KK3mrs0VOB"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (NAdam (Nesterov + Adam))\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "p2KK3mrs0VOB"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/adam/experiment_vit_cifar10_sadam.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "VOGbwFhG25LA"
   },
   "source": [
    "# ViT on CIFAR-10 (Cohen 2022): Scalar Adam (shared scalar nu) -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "VOGbwFhG25LA"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "iV7e_a7K25LA"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "iV7e_a7K25LA"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "2m1drrYG25LB"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "from src.architectures.utils import replace_layernorm, TrainableLayerNorm\n",
    "from vit_pytorch import SimpleViT\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "2m1drrYG25LB"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "K5fDIaaQ25LC"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "K5fDIaaQ25LC"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "N7bfd3Ci25LC"
   },
   "outputs": [],
   "source": [
    "def make_vit(image_size=32, num_classes=10, init_scale=0.5):\n",
    "    \"\"\"SimpleViT (Cohen & Damian 2024): depth=3, dim=64, heads=8, mlp_dim=256, patch_size=4.\n",
    "    Final head initialized at init_scale x default to lower init curvature.\n",
    "    LayerNorm replaced with TrainableLayerNorm for correct third derivatives.\"\"\"\n",
    "    model = SimpleViT(\n",
    "        image_size=image_size,\n",
    "        patch_size=4,\n",
    "        num_classes=num_classes,\n",
    "        dim=64,\n",
    "        depth=3,\n",
    "        heads=8,\n",
    "        mlp_dim=256,\n",
    "    )\n",
    "    with torch.no_grad():\n",
    "        model.linear_head.weight.mul_(init_scale)\n",
    "        model.linear_head.bias.mul_(init_scale)\n",
    "    replace_layernorm(model, TrainableLayerNorm)\n",
    "    return model\n"
   ],
   "id": "N7bfd3Ci25LC"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "WdeEjvl025LC"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "WdeEjvl025LC"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "yM4VvXbb25LC"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "yM4VvXbb25LC"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "6Dkz_FMU25LD"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = make_vit(image_size=32, num_classes=output_dim, init_scale=0.5).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "# Microbatch to fit ViT attention in GPU memory.\n",
    "microbatch_size = 5000  # tune down if you OOM\n",
    "batches = [\n",
    "    Examples(inputs=X[i:i + microbatch_size], labels=y[i:i + microbatch_size])\n",
    "    for i in range(0, n_samples, microbatch_size)\n",
    "]\n",
    "print(f\"Using {len(batches)} microbatches of size {microbatch_size}\")\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "6Dkz_FMU25LD"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "0jW_dvSW25LD"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "0jW_dvSW25LD"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "2HdMvXA625LD"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "2HdMvXA625LD"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "BUJtYDUM25LD"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "BUJtYDUM25LD"
  },
  {
   "cell_type": "code",
   "source": [],
   "metadata": {
    "id": "LDW6FV_VmH1K"
   },
   "id": "LDW6FV_VmH1K",
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "eYT4W6sz25LE"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Scalar Adam (shared scalar nu) on CIFAR-10 (ViT)\n",
    "learning_rate = 1e-4\n",
    "beta1 = 0.4\n",
    "beta2 = 0.99\n",
    "eps = 1e-08\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "chunk_size = 1  # sequential HVPs to cut memory\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / (1 - beta1)\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "eYT4W6sz25LE"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "BxVmxfVK25LE"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "BxVmxfVK25LE"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "r00ywnJG25LE"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Scalar Adam (shared scalar nu)\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "nu_disc = torch.tensor(0.0, device=device)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running Scalar Adam (shared scalar nu) in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    g_sq_reduce = grad_disc.square().mean()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "\n",
    "    step = t + 1\n",
    "    bc1_disc = 1 - beta1 ** step\n",
    "    bc2_disc = 1 - beta2 ** step\n",
    "    nu_hat_disc = nu_disc_next / bc2_disc\n",
    "\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    step_vec = m_disc_next            # defines step_vec\n",
    "    w_disc_next = w_disc - d_current * (step_vec / bc1_disc)\n",
    "    disc_mean_ess.append(float(d_current))\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner(((torch.sqrt(nu_hat_disc) + eps) / learning_rate).expand(n_params))\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        step_flow = t + 1\n",
    "        bc1_flow = 1 - beta1 ** step_flow\n",
    "        bc2_flow = 1 - beta2 ** step_flow\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner(((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_bar_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * (beta1 * m_bar_sf + (1 - beta1) * grad_sf_pt) / bc1_flow\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            g_sq_reduce_sf = grad_sf_pt.square().mean()\n",
    "            dnu = (1 - beta2) * (g_sq_reduce_sf - nu_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner(((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_bar_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus_rod  = w_bar_rod + delta_rod_cur\n",
    "            w_minus_rod = w_bar_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -d_rod * (beta1 * m_bar_rod + (1 - beta1) * grad_avg) / bc1_flow\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "            g_sq_plus  = grad_plus.square().mean()\n",
    "            g_sq_minus = grad_minus.square().mean()\n",
    "            dnu_bar = (1 - beta2) * ((g_sq_plus + g_sq_minus) / 2 - nu_rod)\n",
    "\n",
    "            # Phase-space forces (Adam: beta1; NAdam: beta1^2 on momentum arm)\n",
    "            a_plus  = -d_rod * (beta1 * (m_bar_rod + mu_rod_cur) + (1 - beta1) * grad_plus) / bc1_flow\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -d_rod * (beta1 * (m_bar_rod - mu_rod_cur) + (1 - beta1) * grad_minus) / bc1_flow\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_bar_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(float(nu_bar_disc))\n",
    "        nu_norm_sf.append(float(nu_sf))\n",
    "        nu_norm_rod.append(float(nu_rod))\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ],
   "id": "r00ywnJG25LE"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "BfeoC8ae25LE"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "BfeoC8ae25LE"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "yeAnyZdV25LE"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "yeAnyZdV25LE"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "RinMiw2n25LF"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('ViT', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_sadam_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_sadam_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_sadam_vit.pdf\")\n"
   ],
   "id": "RinMiw2n25LF"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "BzHyRr9Y25LF"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "BzHyRr9Y25LF"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "CyIKS8Yi25LF"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 8\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('ViT', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SAdam}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{SAdam}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{SAdam}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{SAdam}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SAdam}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_sadam_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_sadam_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_sadam_vit.pdf\")\n"
   ],
   "id": "CyIKS8Yi25LF"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Uvjs_q_125LF"
   },
   "source": [
    "## Summary"
   ],
   "id": "Uvjs_q_125LF"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "PXykKhkq25LF"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Scalar Adam (shared scalar nu))\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "PXykKhkq25LF"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/adam/experiment_vit_cifar10_snadam.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "3M3Zt-WrnnCM"
   },
   "source": [
    "# ViT on CIFAR-10 (Cohen 2022): Scalar NAdam (Nesterov + scalar nu) -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "3M3Zt-WrnnCM"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "IudG9c6HnnCO"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "IudG9c6HnnCO"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "K6JweUYunnCQ"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "from src.architectures.utils import replace_layernorm, TrainableLayerNorm\n",
    "from vit_pytorch import SimpleViT\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "K6JweUYunnCQ"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "WYTCQtvPnnCR"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "WYTCQtvPnnCR"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "XGaqOdWMnnCR"
   },
   "outputs": [],
   "source": [
    "def make_vit(image_size=32, num_classes=10, init_scale=0.5):\n",
    "    \"\"\"SimpleViT (Cohen & Damian 2024): depth=3, dim=64, heads=8, mlp_dim=256, patch_size=4.\n",
    "    Final head initialized at init_scale x default to lower init curvature.\n",
    "    LayerNorm replaced with TrainableLayerNorm for correct third derivatives.\"\"\"\n",
    "    model = SimpleViT(\n",
    "        image_size=image_size,\n",
    "        patch_size=4,\n",
    "        num_classes=num_classes,\n",
    "        dim=64,\n",
    "        depth=3,\n",
    "        heads=8,\n",
    "        mlp_dim=256,\n",
    "    )\n",
    "    with torch.no_grad():\n",
    "        model.linear_head.weight.mul_(init_scale)\n",
    "        model.linear_head.bias.mul_(init_scale)\n",
    "    replace_layernorm(model, TrainableLayerNorm)\n",
    "    return model\n"
   ],
   "id": "XGaqOdWMnnCR"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "gjJ_FUyMnnCS"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "gjJ_FUyMnnCS"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "M4-7vD0wnnCS"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "M4-7vD0wnnCS"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "okYv0PbHnnCT"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = make_vit(image_size=32, num_classes=output_dim, init_scale=0.5).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "# Microbatch to fit ViT attention in GPU memory.\n",
    "microbatch_size = 5000  # tune down if you OOM\n",
    "batches = [\n",
    "    Examples(inputs=X[i:i + microbatch_size], labels=y[i:i + microbatch_size])\n",
    "    for i in range(0, n_samples, microbatch_size)\n",
    "]\n",
    "print(f\"Using {len(batches)} microbatches of size {microbatch_size}\")\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "okYv0PbHnnCT"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "D-x9PSZonnCU"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "D-x9PSZonnCU"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "kapmXb0rnnCU"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "kapmXb0rnnCU"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "1vZrQWpJnnCV"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "1vZrQWpJnnCV"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "UQr0J1c1nnCV"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Scalar NAdam (Nesterov + scalar nu) on CIFAR-10 (ViT)\n",
    "learning_rate = 1e-4\n",
    "beta1 = 0.4\n",
    "beta2 = 0.99\n",
    "eps = 1e-08\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "chunk_size = 1  # sequential HVPs to cut memory\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / ((1 - beta1) * (1 + 2 * beta1))\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "UQr0J1c1nnCV"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "C8aJdG31nnCV"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "C8aJdG31nnCV"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "GLpebVLSnnCW"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Scalar NAdam (Nesterov + scalar nu)\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "nu_disc = torch.tensor(0.0, device=device)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running Scalar NAdam (Nesterov + scalar nu) in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    g_sq_reduce = grad_disc.square().mean()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "\n",
    "    step = t + 1\n",
    "    bc1_disc = 1 - beta1 ** step\n",
    "    bc2_disc = 1 - beta2 ** step\n",
    "    nu_hat_disc = nu_disc_next / bc2_disc\n",
    "\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    step_vec = beta1 * m_disc_next + (1 - beta1) * grad_disc            # defines step_vec\n",
    "    w_disc_next = w_disc - d_current * (step_vec / bc1_disc)\n",
    "    disc_mean_ess.append(float(d_current))\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner(((torch.sqrt(nu_hat_disc) + eps) / learning_rate).expand(n_params))\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone() if torch.is_tensor(nu_bar_disc) else torch.tensor(float(nu_bar_disc), device=device)\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        step_flow = t + 1\n",
    "        bc1_flow = 1 - beta1 ** step_flow\n",
    "        bc2_flow = 1 - beta2 ** step_flow\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner(((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_bar_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * ((beta1 ** 2) * m_bar_sf + (1 - beta1 ** 2) * grad_sf_pt) / bc1_flow\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            g_sq_reduce_sf = grad_sf_pt.square().mean()\n",
    "            dnu = (1 - beta2) * (g_sq_reduce_sf - nu_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner(((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_bar_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus_rod  = w_bar_rod + delta_rod_cur\n",
    "            w_minus_rod = w_bar_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -d_rod * ((beta1 ** 2) * m_bar_rod + (1 - beta1 ** 2) * grad_avg) / bc1_flow\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "            g_sq_plus  = grad_plus.square().mean()\n",
    "            g_sq_minus = grad_minus.square().mean()\n",
    "            dnu_bar = (1 - beta2) * ((g_sq_plus + g_sq_minus) / 2 - nu_rod)\n",
    "\n",
    "            # Phase-space forces (Adam: beta1; NAdam: beta1^2 on momentum arm)\n",
    "            a_plus  = -d_rod * ((beta1 ** 2) * (m_bar_rod + mu_rod_cur) + (1 - beta1 ** 2) * grad_plus) / bc1_flow\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -d_rod * ((beta1 ** 2) * (m_bar_rod - mu_rod_cur) + (1 - beta1 ** 2) * grad_minus) / bc1_flow\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_bar_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(float(nu_bar_disc))\n",
    "        nu_norm_sf.append(float(nu_sf))\n",
    "        nu_norm_rod.append(float(nu_rod))\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ],
   "id": "GLpebVLSnnCW"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "EuAfSe29nnCX"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "EuAfSe29nnCX"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "7XR346NSnnCX"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "7XR346NSnnCX"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "wMSLRMTknnCY"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('ViT', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SNAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SNAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_snadam_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_snadam_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_snadam_vit.pdf\")\n"
   ],
   "id": "wMSLRMTknnCY"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "iiXT4YpWnnCY"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "iiXT4YpWnnCY"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "IIZI2Z7cnnCY"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 8\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('ViT', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SNAdam}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SNAdam}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SNAdam}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{SNAdam}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{SNAdam}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{SNAdam}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SNAdam}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_snadam_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_snadam_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_snadam_vit.pdf\")\n"
   ],
   "id": "IIZI2Z7cnnCY"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "AQ3o1XJynnCZ"
   },
   "source": [
    "## Summary"
   ],
   "id": "AQ3o1XJynnCZ"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "QHXjCA1FnnCZ"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Scalar NAdam (Nesterov + scalar nu))\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "QHXjCA1FnnCZ"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/bea/experiment_mlp_cifar10_adam_bea.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "SvMWFoJSxrQY"
   },
   "source": [
    "# MLP on CIFAR-10 (Cohen 2022): Adam Rod Flow BEA -- Discrete vs Stable Flow vs Rod Flow vs Rod Flow BEA\n",
    "\n",
    "BEA (Backward Error Analysis) variant of the canonical Adam Rod Flow notebook. Adds a Hessian-corrected Rod Flow trajectory `(w_bar_BEA, m_bar_BEA, sigma_BEA)` integrated alongside the standard rod flow. Heavy-Ball BEA Jacobian with the Adam preconditioner D = diag(eta/(sqrt(v_hat)+eps)).\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "HtrrKm4bxrQZ"
   },
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "vYY-3IaqxrQa"
   },
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "# Import optimized modules from src/\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "_eYLJZRDxrQa"
   },
   "source": [
    "## Define the MLP Model"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "eGzopn20xrQa"
   },
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    3-layer MLP matching the Edge of Stability paper.\n",
    "    Width 200, tanh activation (Cohen 2022).\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.Tanh()  # Cohen 2022: tanh activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x\n"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "YtuKZ_C8xrQa"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5000 samples)\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "b1M66zAExrQb"
   },
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 200\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    # One-hot encode labels for MSE loss\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "-bza9u3wxrQb"
   },
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "# Create loss function using optimized src/ module\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "OllJBesjxrQb"
   },
   "source": [
    "## Helper: Phase-Space Low-Rank Sigma for Adam Rod Flow\n",
    "\n",
    "Adam Rod Flow tracks a low-rank covariance matrix in **phase space** `[delta; mu]` (2d-dimensional),\n",
    "where `delta` = position half-difference and `mu` = first-moment half-difference.\n",
    "\n",
    "The second moment `v` is tracked as a smooth auxiliary variable (no oscillation)."
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "UCZcCCxwxrQb"
   },
   "source": [
    "class PhaseSpaceAdamLowRankSigma:\n",
    "    \"\"\"Low-rank covariance in phase space [delta; mu] for Adam rod flow.\n",
    "\n",
    "    Phase space is 2d-dimensional: [delta (position half-diff); mu (momentum half-diff)].\n",
    "    The second moment v is smooth and tracked separately (not in the phase space).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.phase_dim = 2 * n_params  # [delta; mu] lives in R^{2d}\n",
    "        self.rank = rank\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        V = torch.randn(self.phase_dim, rank, device=device, dtype=dtype)\n",
    "        self.V, _ = torch.linalg.qr(V)\n",
    "        self.S = torch.eye(rank, device=device, dtype=dtype) * 1e-8\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        \"\"\"Initialize from Adam's oscillation vectors.\"\"\"\n",
    "        phase_vec = torch.cat([delta, mu])  # (2d,)\n",
    "        norm = phase_vec.norm()\n",
    "        if norm < 1e-12:\n",
    "            return\n",
    "        v1 = phase_vec / norm\n",
    "        V = torch.zeros(self.phase_dim, self.rank, device=self.device, dtype=self.dtype)\n",
    "        V[:, 0] = v1\n",
    "        # Fill remaining columns with orthogonal random vectors\n",
    "        for i in range(1, self.rank):\n",
    "            v = torch.randn(self.phase_dim, device=self.device, dtype=self.dtype)\n",
    "            for j in range(i):\n",
    "                v = v - (v @ V[:, j]) * V[:, j]\n",
    "            v_norm = v.norm()\n",
    "            if v_norm > 1e-12:\n",
    "                V[:, i] = v / v_norm\n",
    "        self.V = V\n",
    "        self.S = torch.zeros(self.rank, self.rank, device=self.device, dtype=self.dtype)\n",
    "        self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        \"\"\"Extract (delta, mu) from principal eigenvector.\"\"\"\n",
    "        eigvals, eigvecs = torch.linalg.eigh(self.S)\n",
    "        max_eigval = eigvals[-1]\n",
    "        max_eigvec = eigvecs[:, -1]\n",
    "        phase_vec = self.V @ max_eigvec * torch.sqrt(torch.clamp(max_eigval, min=0))\n",
    "        delta = phase_vec[:self.n_params]\n",
    "        mu = phase_vec[self.n_params:]\n",
    "        return delta, mu\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt, eps=1e-12):\n",
    "        \"\"\"Update covariance: dSigma/dt = (1/4)(F_+F_+^T + F_-F_-^T) - 2*Sigma\"\"\"\n",
    "        decay_factor = max(1 - 2 * dt, 0)\n",
    "        S_decayed = self.S * decay_factor\n",
    "\n",
    "        # Project forces onto current basis\n",
    "        f_plus_proj = self.V.T @ F_plus\n",
    "        f_minus_proj = self.V.T @ F_minus\n",
    "        f_plus_perp = F_plus - self.V @ f_plus_proj\n",
    "        f_minus_perp = F_minus - self.V @ f_minus_proj\n",
    "\n",
    "        # Augment basis with perpendicular components\n",
    "        new_directions = []\n",
    "        if f_plus_perp.norm() > eps:\n",
    "            new_directions.append(f_plus_perp / f_plus_perp.norm())\n",
    "        if f_minus_perp.norm() > eps:\n",
    "            v_minus = f_minus_perp / f_minus_perp.norm()\n",
    "            if new_directions:\n",
    "                v_minus = v_minus - (v_minus @ new_directions[0]) * new_directions[0]\n",
    "                if v_minus.norm() > eps:\n",
    "                    new_directions.append(v_minus / v_minus.norm())\n",
    "            else:\n",
    "                new_directions.append(v_minus)\n",
    "\n",
    "        if new_directions:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_directions, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "\n",
    "        r_aug = V_aug.shape[1]\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.device, dtype=self.dtype)\n",
    "        S_aug[:self.rank, :self.rank] = S_decayed\n",
    "\n",
    "        # Growth: (1/4)*dt * (F_+ F_+^T + F_- F_-^T)\n",
    "        coeff = dt / 4\n",
    "        f_plus_aug = V_aug.T @ F_plus\n",
    "        f_minus_aug = V_aug.T @ F_minus\n",
    "        S_aug += coeff * torch.outer(f_plus_aug, f_plus_aug)\n",
    "        S_aug += coeff * torch.outer(f_minus_aug, f_minus_aug)\n",
    "\n",
    "        # Symmetrize, truncate to top rank\n",
    "        S_aug = (S_aug + S_aug.T) / 2\n",
    "        eigvals, eigvecs = torch.linalg.eigh(S_aug)\n",
    "        eigvals_top = eigvals[-self.rank:].flip(0)\n",
    "        eigvecs_top = eigvecs[:, -self.rank:].flip(1)\n",
    "        V_new = V_aug @ eigvecs_top\n",
    "        S_new = torch.diag(torch.clamp(eigvals_top, min=0))\n",
    "        self.V, _ = torch.linalg.qr(V_new)\n",
    "        self.S = S_new\n",
    "\n",
    "    def update_bea(self, F_plus, F_minus, dt, eps=1e-12):\n",
    "        \"\"\"BEA covariance: dSigma/dt = (1/2)(F_+F_+^T + F_-F_-^T) - 4*Sigma.\"\"\"\n",
    "        decay_factor = max(1 - 4 * dt, 0)\n",
    "        S_decayed = self.S * decay_factor\n",
    "\n",
    "        f_plus_proj = self.V.T @ F_plus\n",
    "        f_minus_proj = self.V.T @ F_minus\n",
    "        f_plus_perp = F_plus - self.V @ f_plus_proj\n",
    "        f_minus_perp = F_minus - self.V @ f_minus_proj\n",
    "\n",
    "        new_directions = []\n",
    "        if f_plus_perp.norm() > eps:\n",
    "            new_directions.append(f_plus_perp / f_plus_perp.norm())\n",
    "        if f_minus_perp.norm() > eps:\n",
    "            v_minus = f_minus_perp / f_minus_perp.norm()\n",
    "            if new_directions:\n",
    "                v_minus = v_minus - (v_minus @ new_directions[0]) * new_directions[0]\n",
    "                if v_minus.norm() > eps:\n",
    "                    new_directions.append(v_minus / v_minus.norm())\n",
    "            else:\n",
    "                new_directions.append(v_minus)\n",
    "\n",
    "        if new_directions:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_directions, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "\n",
    "        r_aug = V_aug.shape[1]\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.device, dtype=self.dtype)\n",
    "        S_aug[:self.rank, :self.rank] = S_decayed\n",
    "\n",
    "        coeff = dt / 2  # BEA: driving doubles\n",
    "        f_plus_aug = V_aug.T @ F_plus\n",
    "        f_minus_aug = V_aug.T @ F_minus\n",
    "        S_aug += coeff * torch.outer(f_plus_aug, f_plus_aug)\n",
    "        S_aug += coeff * torch.outer(f_minus_aug, f_minus_aug)\n",
    "\n",
    "        S_aug = (S_aug + S_aug.T) / 2\n",
    "        S_aug += torch.eye(r_aug, device=self.device, dtype=self.dtype) * 1e-12\n",
    "        try:\n",
    "            eigvals, eigvecs = torch.linalg.eigh(S_aug)\n",
    "        except torch._C._LinAlgError:\n",
    "            return\n",
    "        eigvals_top = eigvals[-self.rank:].flip(0)\n",
    "        eigvecs_top = eigvecs[:, -self.rank:].flip(1)\n",
    "        V_new = V_aug @ eigvecs_top\n",
    "        S_new = torch.diag(torch.clamp(eigvals_top, min=0))\n",
    "        self.V, _ = torch.linalg.qr(V_new)\n",
    "        self.S = S_new\n"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "eb8lbShHxrQc"
   },
   "source": [
    "## Hyperparameters"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "tibe6lJPxrQc"
   },
   "source": [
    "# Cohen 2022 Adam learning rates: np.logspace(np.log10(3e-5), np.log10(1e-3), 5)\n",
    "# Using 1e-4 (matches Nadam notebook default)\n",
    "learning_rate = 1e-4\n",
    "beta1 = 0.8\n",
    "beta2 = 0.999\n",
    "eps = 1e-7  # Cohen 2022\n",
    "# Cohen 2022: bias correction is ENABLED in the discrete Adam update below.\n",
    "\n",
    "# EoS threshold for Adam on eigenvalues of the preconditioned Hessian\n",
    "# M = P^{-1/2} H P^{-1/2} (same spectrum as d_vec * H). Derivation: linearize\n",
    "# Adam around a minimum, characteristic polynomial r^2 - (1+beta1 - (1-beta1)*lam)r + beta1 = 0,\n",
    "# Jury stability at r=-1 gives lam < 2(1+beta1)/(1-beta1).\n",
    "eos_threshold_eff = 2 * (1 + beta1) / (1 - beta1)  # = 38 for beta1=0.9\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate  # convention B: preconditioned-sharpness threshold (S_pre plotted = S_eff/eta)\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000  # Run discrete Adam alone before starting flows\n",
    "sharpness_every = 200  # Compute sharpness every N iterations\n",
    "n_eig = 1  # Number of eigenvalues to track\n",
    "\n",
    "# Stable Flow parameters\n",
    "n_substeps_sf = 10\n",
    "dt_sf = 0.1\n",
    "\n",
    "# Rod Flow parameters\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 10\n",
    "dt_rod = 0.1\n",
    "\n",
    "\n",
    "# BEA Rod Flow parameters (backward error analysis: doubled Sigma decay/drive,\n",
    "# Hessian-corrected center drift). Same substep schedule as Rod Flow.\n",
    "n_substeps_bea = 10\n",
    "dt_bea = 0.1\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}, beta2: {beta2}, eps: {eps}\")\n",
    "print(f\"Bias correction: ON (Cohen 2022)\")\n",
    "print(f\"EoS threshold (preconditioned sharpness, P^{-1} = diag(1/(sqrt(v_hat)+eps))): 2(1+beta1)/((1-beta1)*eta) = {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "v6h5yAZ9xrQc"
   },
   "source": [
    "## Run All Flows in Lockstep (Memory Optimized)\n",
    "\n",
    "Adam maintains:\n",
    "- `m` (first moment): EMA of gradient — **oscillates** with w\n",
    "- `v` (second moment): EMA of g² — **smooth** (squaring removes sign flips)\n",
    "\n",
    "Phase space: `(w, m)` ∈ ℝ²ᵈ oscillating, `v` ∈ ℝᵈ smooth auxiliary.\n",
    "\n",
    "Forces: `F± = [a±; b±]` where `a± = -D̅[β₁(m̅±μ) + (1-β₁)g±]`, `b± = (1-β₁)[g± - (m̅±μ)]`"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "5YnEbrkyxrQc"
   },
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP (Memory Optimized)\n",
    "# =============================================================================\n",
    "\n",
    "# Initialize Adam\n",
    "w_adam = w_init.clone()\n",
    "m_adam = torch.zeros_like(w_adam)\n",
    "v_adam = torch.zeros_like(w_adam)\n",
    "eig_solver_adam_pre = WarmStartEigSolver(loss_fn, w_adam, initial_neigs=n_eig, tol=1e-4)\n",
    "eig_solver_adam_raw = WarmStartEigSolver(loss_fn, w_adam, initial_neigs=n_eig, tol=1e-4)\n",
    "np.random.seed(42)\n",
    "selected_param_idx = torch.from_numpy(np.random.choice(n_params, 3, replace=False)).to(device)\n",
    "\n",
    "# Flow states (initialized at warmup)\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "v_bar_sf = None\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "v_bar_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "w_bar_bea = None\n",
    "m_bar_bea = None\n",
    "v_bar_bea = None\n",
    "sigma_bea = None\n",
    "eig_solver_bea_pre = None\n",
    "eig_solver_bea_raw = None\n",
    "\n",
    "# Storage for metrics (scalars only)\n",
    "adam_loss_w = []\n",
    "adam_loss_wbar = []\n",
    "adam_pre_sharpness_wbar = []\n",
    "adam_sharpness_iters = []\n",
    "adam_delta_norms = []\n",
    "adam_mu_norms = []\n",
    "adam_mean_ess = []  # mean effective step size\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_adam_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_loss_wbar_plus_delta = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_adam_to_rod = []\n",
    "dist_w_adam_to_rod_pm = []\n",
    "delta_norm_adam_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_adam_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "bea_loss_wbar = []\n",
    "bea_pre_sharpness_wbar = []\n",
    "bea_raw_eigs_wbar = []\n",
    "bea_sharpness_iters = []\n",
    "dist_wbar_adam_to_bea = []\n",
    "delta_norm_bea = []\n",
    "mu_norm_bea = []\n",
    "nu_norm_bea = []\n",
    "\n",
    "# Drift diagnostics\n",
    "adam_wbar_velocity = []\n",
    "adam_crit_k = []\n",
    "adam_crit_k_iters = []\n",
    "adam_all_eigs = []\n",
    "w_bar_adam_prev = None\n",
    "\n",
    "# v smoothness tracking\n",
    "v_bar_smoothness = []  # ||v_{t+1} - v_t|| / ||v_bar||\n",
    "\n",
    "# Preconditioner diagnostics\n",
    "adam_raw_eigs = []          # raw Hessian eigenvalues (no preconditioner)\n",
    "nu_norm_adam = []           # ||v_bar_adam||\n",
    "nu_norm_sf = []             # ||v_bar_sf||\n",
    "nu_norm_rod = []            # ||v_bar_rod||\n",
    "cos_nu_adam_sf = []         # |cos(v_adam, v_sf)|\n",
    "cos_nu_adam_rod = []        # |cos(v_adam, v_rod)|\n",
    "nu_diag_iters = []          # iterations where nu diagnostics are recorded\n",
    "grad_sq_selected = []       # grad[idx]^2 for 3 selected params\n",
    "nu_selected_adam = []       # v_bar_adam[idx] for 3 selected params\n",
    "\n",
    "# Preconditioned sharpness threshold (0.975 * eos_threshold_eff for a safety margin)\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(\"Running all flows in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete Adam only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "print(f\"Critical effective eigenvalue threshold: {crit_eff_threshold}\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # =========================================================================\n",
    "    # DISCRETE ADAM STEP\n",
    "    # =========================================================================\n",
    "    grad_adam, loss_adam_val = loss_fn.grad_and_value(w_adam)\n",
    "    adam_loss_w.append(loss_adam_val.item())\n",
    "\n",
    "    # Adam update (Cohen 2022: bias correction ON)\n",
    "    m_adam_next = beta1 * m_adam + (1 - beta1) * grad_adam\n",
    "    v_adam_next = beta2 * v_adam + (1 - beta2) * grad_adam.square()\n",
    "    # Cohen 2022 Adam: bias correction ON\n",
    "    step = t + 1\n",
    "    bc1 = 1 - beta1 ** step\n",
    "    bc2 = 1 - beta2 ** step\n",
    "    m_hat = m_adam_next / bc1\n",
    "    v_hat = v_adam_next / bc2\n",
    "    d_vec_current = learning_rate / (torch.sqrt(v_hat) + eps)\n",
    "    w_adam_next = w_adam - d_vec_current * m_hat\n",
    "\n",
    "    adam_mean_ess.append(d_vec_current.mean().item())\n",
    "\n",
    "    # Rod variables\n",
    "    w_bar_adam = (w_adam + w_adam_next) / 2\n",
    "    delta_adam = (w_adam_next - w_adam) / 2\n",
    "    m_bar_adam = (m_adam + m_adam_next) / 2\n",
    "    mu_adam = (m_adam_next - m_adam) / 2\n",
    "    v_bar_adam = (v_adam + v_adam_next) / 2\n",
    "\n",
    "    adam_delta_norms.append(delta_adam.norm().item())\n",
    "    adam_mu_norms.append(mu_adam.norm().item())\n",
    "\n",
    "    # v smoothness: relative change\n",
    "    v_diff = (v_adam_next - v_adam).norm()\n",
    "    v_bar_norm = v_bar_adam.norm()\n",
    "    if v_bar_norm > 1e-12:\n",
    "        v_bar_smoothness.append((v_diff / v_bar_norm).item())\n",
    "    else:\n",
    "        v_bar_smoothness.append(0.0)\n",
    "\n",
    "    # w_bar velocity\n",
    "    if w_bar_adam_prev is not None:\n",
    "        adam_wbar_velocity.append((w_bar_adam - w_bar_adam_prev).norm().item())\n",
    "    else:\n",
    "        adam_wbar_velocity.append(0.0)\n",
    "    w_bar_adam_prev = w_bar_adam.clone()\n",
    "\n",
    "    # Loss at wbar\n",
    "    adam_loss_wbar.append(loss_fn(w_bar_adam).item())\n",
    "\n",
    "    # Preconditioned sharpness tracking via preconditioned eigensolver (centers only)\n",
    "    if t % sharpness_every == 0:\n",
    "        P_adam = DiagonalPreconditioner((torch.sqrt(v_hat) + eps) / learning_rate)\n",
    "        eff_eigs_wbar, _, _ = eig_solver_adam_pre.update(w_bar_adam, P=P_adam)\n",
    "        raw_eigs_adam, _, _ = eig_solver_adam_raw.update(w_bar_adam)\n",
    "        adam_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        adam_raw_eigs.append(raw_eigs_adam[:n_eig].cpu().numpy().copy())\n",
    "        adam_sharpness_iters.append(t)\n",
    "\n",
    "        # Track crit_k\n",
    "        crit_k = (eff_eigs_wbar > crit_eff_threshold).sum().item()\n",
    "        adam_crit_k.append(crit_k)\n",
    "        adam_crit_k_iters.append(t)\n",
    "        adam_all_eigs.append(eff_eigs_wbar.cpu().numpy().copy())\n",
    "\n",
    "        # Per-parameter diagnostics (grad^2 vs nu at selected indices)\n",
    "        grad_sq_selected.append(grad_adam[selected_param_idx].square().cpu().numpy().copy())\n",
    "        nu_selected_adam.append(v_bar_adam[selected_param_idx].cpu().numpy().copy())\n",
    "\n",
    "    # =========================================================================\n",
    "    # INITIALIZE FLOWS AT WARMUP\n",
    "    # =========================================================================\n",
    "    flows_not_initialized = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0 and flows_not_initialized)\n",
    "    if should_init:\n",
    "        print(f\"\\n[Iter {t}] Initializing flows from Adam state...\")\n",
    "        print(f\"    mean d_vec = {d_vec_current.mean().item():.6f}\")\n",
    "\n",
    "        P_init = DiagonalPreconditioner((torch.sqrt(v_hat) + eps) / learning_rate)\n",
    "        eff_eigs_init, _, _ = eig_solver_adam_pre.update(w_bar_adam, P=P_init)\n",
    "        crit_k_init = (eff_eigs_init > crit_eff_threshold).sum().item()\n",
    "        print(f\"    crit_k at initialization: {crit_k_init}\")\n",
    "        print(f\"    Top effective eigenvalues: {eff_eigs_init[:4].cpu().numpy()}\")\n",
    "\n",
    "        # Adam Stable Flow: starts at w_bar with RAW m_bar, v_bar (matching\n",
    "        # discrete Adam's own m, v state). Bias-correction factors bc1, bc2 are\n",
    "        # tracked separately below as deterministic functions of the iteration\n",
    "        # counter, and applied only where the discrete Adam update applies them\n",
    "        # (preconditioner via v/bc2, and weight step scaled by 1/bc1).\n",
    "        w_bar_sf = w_bar_adam.clone()\n",
    "        m_bar_sf = m_bar_adam.clone()\n",
    "        v_bar_sf = v_bar_adam.clone()\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        # Adam Rod Flow: starts at w_bar with delta, mu from discrete;\n",
    "        # m_bar, v_bar are RAW (see SF init comment above re: bc1/bc2 tracking).\n",
    "        w_bar_rod = w_bar_adam.clone()\n",
    "        m_bar_rod = m_bar_adam.clone()\n",
    "        v_bar_rod = v_bar_adam.clone()\n",
    "        sigma_rod = PhaseSpaceAdamLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_adam, mu_adam)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        rod_loss_wbar_plus_delta.append(loss_fn(w_bar_rod + delta_adam).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_adam.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||: {mu_adam.norm().item():.6f}\")\n",
    "\n",
    "        # Adam BEA Rod Flow: same init as Rod Flow.\n",
    "        w_bar_bea = w_bar_adam.clone()\n",
    "        m_bar_bea = m_bar_adam.clone()\n",
    "        v_bar_bea = v_bar_adam.clone()\n",
    "        sigma_bea = PhaseSpaceAdamLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_bea.init_from_delta_mu(delta_adam, mu_adam)\n",
    "        eig_solver_bea_pre = WarmStartEigSolver(loss_fn, w_bar_bea, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_bea_raw = WarmStartEigSolver(loss_fn, w_bar_bea, initial_neigs=n_eig, tol=1e-4)\n",
    "        bea_loss_wbar.append(loss_fn(w_bar_bea).item())\n",
    "\n",
    "    # =========================================================================\n",
    "    # RUN FLOW SUBSTEPS (after warmup)\n",
    "    # =========================================================================\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        # Bias-correction factors: deterministic scalar functions of iteration\n",
    "        # count. Matches discrete Adam at this step so the flow's preconditioner\n",
    "        # stays consistent with discrete Adam throughout the transient (not just\n",
    "        # at initialization). At beta1=0.9, bc1 is essentially 1 at any realistic\n",
    "        # warmup; at beta2=0.999, bc2 is ~0.865 at t=2000 and only crawls to ~1\n",
    "        # over several thousand post-warmup iterations.\n",
    "        step_flow = t + 1  # 1-indexed, matches discrete Adam's 'step'\n",
    "        bc1_flow = 1 - beta1 ** step_flow\n",
    "        bc2_flow = 1 - beta2 ** step_flow\n",
    "\n",
    "        # -----------------------------------------------------------------\n",
    "        # ADAM GRADIENT FLOW SUBSTEPS\n",
    "        # -----------------------------------------------------------------\n",
    "        if t % sharpness_every == 0:\n",
    "            # Use bias-corrected v_hat = v_bar_sf / bc2_flow to match discrete Adam\n",
    "            P_sf = DiagonalPreconditioner((torch.sqrt(v_bar_sf / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_bar_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_val, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            # Preconditioner uses bias-corrected v_hat = v_bar_sf / bc2_flow\n",
    "            d_vec_sf = learning_rate / (torch.sqrt(v_bar_sf / bc2_flow) + eps)\n",
    "            # Center dynamics (no oscillation tracking). The 1/bc1_flow factor\n",
    "            # comes from discrete Adam's m_hat = m/bc1 in the weight update.\n",
    "            dw = -d_vec_sf * (beta1 * m_bar_sf + (1 - beta1) * grad_sf_val) / bc1_flow\n",
    "            dm = (1 - beta1) * (grad_sf_val - m_bar_sf)\n",
    "            dv = (1 - beta2) * (grad_sf_val.square() - v_bar_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "            v_bar_sf = v_bar_sf + dv * dt_sf\n",
    "            v_bar_sf = torch.clamp(v_bar_sf, min=1e-16)\n",
    "\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_adam_to_sf.append((w_bar_adam - w_bar_sf).norm().item())\n",
    "\n",
    "        # -----------------------------------------------------------------\n",
    "        # ADAM ROD FLOW SUBSTEPS\n",
    "        # -----------------------------------------------------------------\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner((torch.sqrt(v_bar_rod / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_bar_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus = w_bar_rod + delta_rod_cur\n",
    "            w_minus = w_bar_rod - delta_rod_cur\n",
    "\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus)\n",
    "\n",
    "            # Per-component preconditioner (bias-corrected v_hat = v_bar_rod / bc2_flow)\n",
    "            d_vec_rod = learning_rate / (torch.sqrt(v_bar_rod / bc2_flow) + eps)\n",
    "\n",
    "            # Center dynamics (dw_bar scaled by 1/bc1_flow from discrete m_hat)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "            dw_bar = -d_vec_rod * (beta1 * m_bar_rod + (1 - beta1) * grad_avg) / bc1_flow\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "            dv_bar = (1 - beta2) * ((grad_plus.square() + grad_minus.square()) / 2 - v_bar_rod)\n",
    "\n",
    "            # Phase-space forces (theory: adam_rod_flow_theory.txt eqs a_adam, b_adam)\n",
    "            #   a_+-: (1-beta1) on grad only; beta1 on momentum (convex combination,\n",
    "            #         not a scaled sum -- asymmetry is load-bearing).\n",
    "            #   b_+-: (1-beta1) overall (reflects dm/dt = (1-beta1)(g - m)).\n",
    "            # The Sigma update absorbs these factors via F_+-; do NOT add another\n",
    "            # (1-beta1) to dSigma/dt.\n",
    "            # F_+ = [a_+; b_+], F_- = [a_-; b_-]\n",
    "            a_plus = -d_vec_rod * (beta1 * (m_bar_rod + mu_rod_cur) + (1 - beta1) * grad_plus) / bc1_flow\n",
    "            b_plus = (1 - beta1) * (grad_plus - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -d_vec_rod * (beta1 * (m_bar_rod - mu_rod_cur) + (1 - beta1) * grad_minus) / bc1_flow\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus = torch.cat([a_plus, b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            # Update covariance\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "\n",
    "            # Update centers\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "            v_bar_rod = v_bar_rod + dv_bar * dt_rod\n",
    "            v_bar_rod = torch.clamp(v_bar_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        rod_loss_wbar_plus_delta.append(loss_fn(w_bar_rod + delta_rod_cur).item())\n",
    "\n",
    "        # Rod metrics vs discrete\n",
    "        dist_wbar_adam_to_rod.append((w_bar_adam - w_bar_rod).norm().item())\n",
    "        w_adam_current = w_bar_adam + delta_adam  # = w_adam_next\n",
    "        dist_plus = (w_adam_current - (w_bar_rod + delta_rod_cur)).norm().item()\n",
    "        dist_minus = (w_adam_current - (w_bar_rod - delta_rod_cur)).norm().item()\n",
    "        dist_w_adam_to_rod_pm.append(min(dist_plus, dist_minus))\n",
    "        delta_norm_adam_post.append(delta_adam.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_adam_post.append(mu_adam.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_adam_d = delta_adam.norm()\n",
    "        norm_rod_d = delta_rod_cur.norm()\n",
    "        if norm_adam_d > 1e-12 and norm_rod_d > 1e-12:\n",
    "            cos_val = torch.abs(delta_adam @ delta_rod_cur) / (norm_adam_d * norm_rod_d)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "        # -----------------------------------------------------------------\n",
    "        # ADAM ROD FLOW BEA SUBSTEPS\n",
    "        # Heavy-Ball BEA Jacobian with adaptive preconditioner D = d_vec.\n",
    "        # Reference: archive/backworderroranalysismomentum.txt (HB section);\n",
    "        # archive/adam_rod_flow_theory.txt sec. 7.6 (Adam BEA = HB BEA + D).\n",
    "        # No Nesterov lookahead.\n",
    "        # -----------------------------------------------------------------\n",
    "        if t % sharpness_every == 0:\n",
    "            P_bea = DiagonalPreconditioner((torch.sqrt(v_bar_bea / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_bea_wbar, _, _ = eig_solver_bea_pre.update(w_bar_bea, P=P_bea)\n",
    "            raw_eigs_bea_wbar, _, _ = eig_solver_bea_raw.update(w_bar_bea)\n",
    "            bea_pre_sharpness_wbar.append(eff_eigs_bea_wbar[0].item() / learning_rate)\n",
    "            bea_raw_eigs_wbar.append(raw_eigs_bea_wbar[:n_eig].cpu().numpy().copy())\n",
    "            bea_sharpness_iters.append(t)\n",
    "\n",
    "        for _ in range(n_substeps_bea):\n",
    "            delta_bea_cur, mu_bea_cur = sigma_bea.get_delta_mu()\n",
    "            w_plus_b = w_bar_bea + delta_bea_cur\n",
    "            w_minus_b = w_bar_bea - delta_bea_cur\n",
    "\n",
    "            grad_plus_b, _ = loss_fn.grad_and_value(w_plus_b)\n",
    "            grad_minus_b, _ = loss_fn.grad_and_value(w_minus_b)\n",
    "            grad_avg_b = (grad_plus_b + grad_minus_b) / 2\n",
    "\n",
    "            d_vec_bea = learning_rate / (torch.sqrt(v_bar_bea / bc2_flow) + eps)\n",
    "\n",
    "            # Center velocity (matches Adam rod-flow drift)\n",
    "            F_w = -d_vec_bea * (beta1 * m_bar_bea + (1 - beta1) * grad_avg_b) / bc1_flow\n",
    "            F_m = (1 - beta1) * (grad_avg_b - m_bar_bea)\n",
    "\n",
    "            # HVP target. Heavy-Ball BEA combo (D substitutes for eta):\n",
    "            #   combo = F_w + (beta * D / bc1) * F_m\n",
    "            combo = F_w + (beta1 * d_vec_bea / bc1_flow) * F_m\n",
    "            hvp_plus_b = loss_fn.D(w_plus_b, 2, combo)\n",
    "            hvp_minus_b = loss_fn.D(w_minus_b, 2, combo)\n",
    "            H_avg_combo = (hvp_plus_b + hvp_minus_b) / 2\n",
    "\n",
    "            # BEA-corrected center velocities (Heavy-Ball form, eta -> d_vec_bea / bc1).\n",
    "            #   dw = F_w + (D(1-beta)/2/bc1) H_avg_combo + (D beta /(2 bc1)) F_m\n",
    "            #   dm = ((3 - beta)/2) F_m - ((1 - beta)/2) H_avg_combo\n",
    "            dw_bar_b = F_w + ((1 - beta1) / 2) * (d_vec_bea / bc1_flow) * H_avg_combo + ((beta1 * d_vec_bea) / (2 * bc1_flow)) * F_m\n",
    "            dm_bar_b = ((3 - beta1) / 2) * F_m - ((1 - beta1) / 2) * H_avg_combo\n",
    "            dv_bar_b = (1 - beta2) * ((grad_plus_b.square() + grad_minus_b.square()) / 2 - v_bar_bea)\n",
    "\n",
    "            # Phase-space forces for Sigma (rod-flow form from Adam template)\n",
    "            a_plus_b = -d_vec_bea * (beta1 * (m_bar_bea + mu_bea_cur) + (1 - beta1) * grad_plus_b) / bc1_flow\n",
    "            b_plus_b = (1 - beta1) * (grad_plus_b - (m_bar_bea + mu_bea_cur))\n",
    "            a_minus_b = -d_vec_bea * (beta1 * (m_bar_bea - mu_bea_cur) + (1 - beta1) * grad_minus_b) / bc1_flow\n",
    "            b_minus_b = (1 - beta1) * (grad_minus_b - (m_bar_bea - mu_bea_cur))\n",
    "            F_plus_b = torch.cat([a_plus_b, b_plus_b])\n",
    "            F_minus_b = torch.cat([a_minus_b, b_minus_b])\n",
    "\n",
    "            sigma_bea.update_bea(F_plus_b, F_minus_b, dt_bea)\n",
    "            w_bar_bea = w_bar_bea + dw_bar_b * dt_bea\n",
    "            m_bar_bea = m_bar_bea + dm_bar_b * dt_bea\n",
    "            v_bar_bea = v_bar_bea + dv_bar_b * dt_bea\n",
    "            v_bar_bea = torch.clamp(v_bar_bea, min=1e-16)\n",
    "\n",
    "        delta_bea_cur, mu_bea_cur = sigma_bea.get_delta_mu()\n",
    "        bea_loss_wbar.append(loss_fn(w_bar_bea).item())\n",
    "        dist_wbar_adam_to_bea.append((w_bar_adam - w_bar_bea).norm().item())\n",
    "        delta_norm_bea.append(delta_bea_cur.norm().item())\n",
    "        mu_norm_bea.append(mu_bea_cur.norm().item())\n",
    "\n",
    "    # nu comparison across flows (at sharpness logging steps)\n",
    "    if t >= warmup_iterations and w_bar_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_adam.append(v_bar_adam.norm().item())\n",
    "        nu_norm_sf.append(v_bar_sf.norm().item())\n",
    "        nu_norm_rod.append(v_bar_rod.norm().item())\n",
    "        nu_norm_bea.append(v_bar_bea.norm().item())\n",
    "        _cos_sf = torch.abs(v_bar_adam @ v_bar_sf) / (v_bar_adam.norm() * v_bar_sf.norm() + 1e-12)\n",
    "        _cos_rod = torch.abs(v_bar_adam @ v_bar_rod) / (v_bar_adam.norm() * v_bar_rod.norm() + 1e-12)\n",
    "        cos_nu_adam_sf.append(_cos_sf.item())\n",
    "        cos_nu_adam_rod.append(_cos_rod.item())\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "        # =========================================================================\n",
    "    # ADVANCE DISCRETE ADAM\n",
    "    # =========================================================================\n",
    "    w_adam = w_adam_next\n",
    "    m_adam = m_adam_next\n",
    "    v_adam = v_adam_next\n",
    "\n",
    "    # Periodic cleanup\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'='*60}\")\n",
    "print(\"Training Complete!\")\n",
    "print(f\"{'='*60}\")\n",
    "print(f\"Final discrete Adam loss: {adam_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final ASF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final ARF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "if bea_loss_wbar:\n",
    "    print(f\"Final ARF-BEA loss (wbar): {bea_loss_wbar[-1]:.6f}\")\n",
    "print(f\"\\nFinal mean effective step size: {adam_mean_ess[-1]:.6f}\")\n",
    "print(f\"Diagnostics:\")\n",
    "print(f\"  crit_k range: {min(adam_crit_k)} to {max(adam_crit_k)}\")\n",
    "print(f\"  crit_k at end: {adam_crit_k[-1]}\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "B0ok1RTmxrQd"
   },
   "source": [
    "## Publication Figures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "IqKOCBNMxrQd"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# FIGURE 0: Adam Loss and Sharpness over time (full timeline)\n",
    "# =============================================================================\n",
    "fig0, (ax_loss, ax_sharp) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "\n",
    "time_loss = np.arange(len(adam_loss_w))\n",
    "marker_every_loss = max(1, len(adam_loss_w) // 12)\n",
    "\n",
    "# Top: Loss\n",
    "ax_loss.semilogy(time_loss, adam_loss_w, 'k-', lw=1.2, alpha=0.85,\n",
    "                 marker='o', markevery=marker_every_loss, markersize=3)\n",
    "ax_loss.set_ylabel('Loss', fontsize=14)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "\n",
    "# Bottom: Sharpness\n",
    "sharpness_marker_every = max(1, len(adam_sharpness_iters) // 10)\n",
    "ax_sharp.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "              marker='o', markevery=sharpness_marker_every, markersize=3)\n",
    "\n",
    "ax_sharp.set_xlabel('Iteration', fontsize=14)\n",
    "ax_sharp.set_ylabel('Preconditioned Sharpness', fontsize=14)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "\n",
    "fig0.tight_layout()\n",
    "fig0.savefig('figure0_adam_bea_loss_sharpness.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig0.savefig('figure0_adam_bea_loss_sharpness.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 0 saved: figure0_adam_loss_sharpness.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "pwSWQWcXxrQd"
   },
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURES\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n",
    "\n",
    "# =============================================================================\n",
    "# FIGURE 1: Preconditioned Sharpness and Discrepancy at Centers\n",
    "# =============================================================================\n",
    "fig1, (ax1_sharp, ax1_disc) = plt.subplots(1, 2, figsize=(8, 3.5))\n",
    "\n",
    "# --- Preconditioned sharpness subplot ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "bea_sharp_post = bea_pre_sharpness_wbar[:len(sharpness_iters_post)] if bea_pre_sharpness_wbar else []\n",
    "adam_sharp_post_idx = [i for i, t in enumerate(adam_sharpness_iters) if t >= warmup_iterations]\n",
    "adam_sharp_post = [adam_pre_sharpness_wbar[i] for i in adam_sharp_post_idx]\n",
    "adam_sharp_iters_post = [adam_sharpness_iters[i] - warmup_iterations for i in adam_sharp_post_idx]\n",
    "\n",
    "sharpness_marker_every_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if adam_sharp_post:\n",
    "    ax1_sharp.plot(adam_sharp_iters_post, adam_sharp_post, 'k-', lw=1.2,\n",
    "                    alpha=0.85, marker='o', markevery=sharpness_marker_every_pub, markersize=3, label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax1_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2,\n",
    "                    alpha=0.85, marker='s', markevery=sharpness_marker_every_pub, markersize=3, label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax1_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2,\n",
    "                    alpha=0.85, marker='^', markevery=sharpness_marker_every_pub, markersize=3, label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "if bea_sharp_post:\n",
    "    ax1_sharp.plot(sharpness_iters_post, bea_sharp_post, 'c-', lw=1.2,\n",
    "                    alpha=0.85, marker='D', markevery=sharpness_marker_every_pub, markersize=3, label=r'Rod Flow BEA')\n",
    "ax1_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "\n",
    "all_sharp_values = adam_sharp_post + sf_sharp_post + rod_sharp_post + bea_sharp_post\n",
    "if all_sharp_values:\n",
    "    max_sharp = max(all_sharp_values)\n",
    "    threshold = eos_threshold_pre\n",
    "    distance = max_sharp - threshold\n",
    "    if distance > 0:\n",
    "        y_min = threshold - 0.5 * distance\n",
    "        y_max = max_sharp + 0.05 * distance\n",
    "        ax1_sharp.set_ylim(y_min, y_max)\n",
    "\n",
    "ax1_sharp.set_xlabel('Iteration', fontsize=14)\n",
    "ax1_sharp.set_ylabel('Preconditioned Sharpness', fontsize=14)\n",
    "ax1_sharp.legend(fontsize=10.5, loc='best', framealpha=0.9)\n",
    "ax1_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax1_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Discrepancy subplot ---\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax1_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-', lw=1.2,\n",
    "                       alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$')\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax1_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-', lw=1.2,\n",
    "                       alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "if dist_wbar_adam_to_bea:\n",
    "    ax1_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_bea)], dist_wbar_adam_to_bea, 'c-', lw=1.2,\n",
    "                       alpha=0.85, marker='D', markevery=marker_every_pub, markersize=3, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{BEA}}\\|$')\n",
    "ax1_disc.set_xlabel('Iteration', fontsize=14)\n",
    "ax1_disc.set_ylabel('Distance', fontsize=14)\n",
    "ax1_disc.legend(fontsize=10.5, loc='best', framealpha=0.9)\n",
    "ax1_disc.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax1_disc.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax1_disc.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig1.tight_layout()\n",
    "fig1.savefig('figure1_adam_bea.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig1.savefig('figure1_adam_bea.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 1 saved: figure1_adam.pdf\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "j4HDNAeDxrQd"
   },
   "source": [
    "# =============================================================================\n",
    "# FIGURE 2: Mean Effective Step Size and Preconditioned Sharpness over time\n",
    "# =============================================================================\n",
    "fig2, (ax2_ess, ax2_sharp) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "\n",
    "# Top: Mean effective step size over time\n",
    "ax2_ess.semilogy(time_full[:len(adam_mean_ess)], adam_mean_ess, 'k-', lw=1.2, alpha=0.85,\n",
    "                  marker='o', markevery=marker_every_full, markersize=3)\n",
    "ax2_ess.set_ylabel('Mean Eff. Step Size', fontsize=14)\n",
    "ax2_ess.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax2_ess.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax2_ess.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Bottom: Preconditioned sharpness at discrete iterates\n",
    "sharpness_marker_every_full = max(1, len(adam_sharpness_iters) // 10)\n",
    "ax2_sharp.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "               marker='o', markevery=sharpness_marker_every_full, markersize=3)\n",
    "ax2_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "ax2_sharp.set_xlabel('Iteration', fontsize=14)\n",
    "ax2_sharp.set_ylabel('Pre. Sharpness', fontsize=14)\n",
    "ax2_sharp.legend(fontsize=10.5, loc='best', framealpha=0.9)\n",
    "ax2_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax2_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "ax2_sharp.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "fig2.tight_layout()\n",
    "fig2.savefig('figure2_adam_bea_full.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig2.savefig('figure2_adam_bea_full.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Figure 2 saved: figure2_adam_full.pdf\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "NyKrK81zxrQd"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# FIGURE 3: Centers Comparison (Loss / Preconditioned Sharpness / Distance)\n",
    "# =============================================================================\n",
    "fig3, (ax3_loss, ax3_sharp, ax3_disc) = plt.subplots(1, 3, figsize=(10.5, 3.5), sharex=True)\n",
    "fig3.suptitle('MLP', fontsize=14)\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "marker_every_pub = max(1, n_post_warmup // 8)\n",
    "\n",
    "# --- Col 1: Loss ---\n",
    "adam_loss_post = adam_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax3_loss.semilogy(time_post_warmup[:len(adam_loss_post)], adam_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax3_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{ASF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax3_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "if len(bea_loss_wbar) > 1:\n",
    "    bea_loss_post = bea_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax3_loss.semilogy(time_post_warmup[:len(bea_loss_post)], bea_loss_post, 'c-', lw=1.2,\n",
    "                       alpha=0.85, marker='D', markevery=marker_every_pub, markersize=3,\n",
    "                       label=r'Rod Flow BEA')\n",
    "ax3_loss.set_xlabel('Iteration', fontsize=14)\n",
    "ax3_loss.set_ylabel('Loss', fontsize=14)\n",
    "ax3_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax3_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax3_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax3_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Col 2: Preconditioned sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "bea_sharp_post = bea_pre_sharpness_wbar[:len(sharpness_iters_post)] if bea_pre_sharpness_wbar else []\n",
    "adam_sharp_post_idx = [i for i, tt in enumerate(adam_sharpness_iters) if tt >= warmup_iterations]\n",
    "adam_sharp_post = [adam_pre_sharpness_wbar[i] for i in adam_sharp_post_idx]\n",
    "adam_sharp_iters_post = [adam_sharpness_iters[i] - warmup_iterations for i in adam_sharp_post_idx]\n",
    "\n",
    "sharpness_marker_every_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if adam_sharp_post:\n",
    "    ax3_sharp.plot(adam_sharp_iters_post, adam_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sharpness_marker_every_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_sharp_post:\n",
    "    ax3_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sharpness_marker_every_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax3_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sharpness_marker_every_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "if bea_sharp_post:\n",
    "    ax3_sharp.plot(sharpness_iters_post, bea_sharp_post, 'c-', lw=1.2, alpha=0.85,\n",
    "                    marker='D', markevery=sharpness_marker_every_pub, markersize=3,\n",
    "                    label=r'Rod Flow BEA')\n",
    "ax3_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5,\n",
    "                  label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$')\n",
    "\n",
    "all_sharp_values = list(adam_sharp_post) + list(sf_sharp_post) + list(rod_sharp_post) + list(bea_sharp_post)\n",
    "if all_sharp_values:\n",
    "    max_sharp = max(all_sharp_values)\n",
    "    threshold = eos_threshold_pre\n",
    "    distance = max_sharp - threshold\n",
    "    if distance > 0:\n",
    "        y_min = threshold - 0.5 * distance\n",
    "        y_max = max_sharp + 0.05 * distance\n",
    "        ax3_sharp.set_ylim(y_min, y_max)\n",
    "\n",
    "ax3_sharp.set_xlabel('Iteration', fontsize=14)\n",
    "ax3_sharp.set_ylabel('Preconditioned Sharpness', fontsize=14)\n",
    "ax3_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax3_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax3_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Col 3: Distance of centers ---\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax3_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$')\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax3_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "if dist_wbar_adam_to_bea:\n",
    "    ax3_disc.semilogy(time_post_warmup[:len(dist_wbar_adam_to_bea)], dist_wbar_adam_to_bea, 'c-',\n",
    "                       lw=1.2, alpha=0.85, marker='D', markevery=marker_every_pub, markersize=3,\n",
    "                       label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{BEA}}\\|$')\n",
    "ax3_disc.set_xlabel('Iteration', fontsize=14)\n",
    "ax3_disc.set_ylabel('Distance', fontsize=14)\n",
    "ax3_disc.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax3_disc.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax3_disc.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax3_disc.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig3.tight_layout()\n",
    "fig3.savefig('figure3_centers_adam_bea_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig3.savefig('figure3_centers_adam_bea_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "for ax in (ax3_loss, ax3_sharp, ax3_disc):\n",
    "    print(f\"{ax.get_ylabel()}: {len(ax.lines)} lines\")\n",
    "    for line in ax.lines:\n",
    "        print(f\"  label={line.get_label()!r}, lw={line.get_linewidth()}, color={line.get_color()}\")\n",
    "        line.set_linewidth(1.2)  # force uniform\n",
    "print(\"Figure 3 saved: figure3_centers_mlp.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "VLFMdn2PxrQd"
   },
   "source": [
    "## Diagnostic Plots"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "0uBX9k3ZxrQd"
   },
   "source": [
    "# =============================================================================\n",
    "# DIAGNOSTIC PLOTS (Full Timeline)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "fig, axes = plt.subplots(5, 2, figsize=(14, 25))\n",
    "\n",
    "time_adam_arr = np.arange(n_iterations)\n",
    "time_compare = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "marker_every = max(1, len(time_adam_arr) // 20)\n",
    "\n",
    "# Plot 1: Loss over time (centers)\n",
    "ax = axes[0, 0]\n",
    "ax.semilogy(time_adam_arr, adam_loss_wbar, 'k-', lw=2, label=r'$L(\\bar{w}_{\\mathrm{Adam}})$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "n_compare = len(time_compare)\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(time_compare[:len(sf_loss)-1], sf_loss[1:n_compare+1], 'g-', lw=1.5, label=r'$L(w_{\\mathrm{ASF}})$', alpha=0.8, marker='s', markevery=marker_every, markersize=4)\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(time_compare[:len(rod_loss_wbar)-1], rod_loss_wbar[1:n_compare+1], 'b-', lw=1.5, label=r'$L(\\bar{w}_{\\mathrm{ARF}})$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "if len(bea_loss_wbar) > 1:\n",
    "    ax.semilogy(time_compare[:len(bea_loss_wbar)-1], bea_loss_wbar[1:n_compare+1], 'c-', lw=1.5, label=r'$L(\\bar{w}_{\\mathrm{BEA}})$', alpha=0.8, marker='D', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Loss'); ax.set_title('Loss over Time (Centers)')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 2: Loss over time (edges)\n",
    "ax = axes[0, 1]\n",
    "ax.semilogy(time_adam_arr, adam_loss_w[:n_iterations], 'k-', lw=2, label=r'$L(w_{\\mathrm{Adam}})$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "if len(rod_loss_wbar_plus_delta) > 1:\n",
    "    ax.semilogy(time_compare[:len(rod_loss_wbar_plus_delta)-1], rod_loss_wbar_plus_delta[1:n_compare+1], 'b--', lw=1.5, label=r'$L(\\bar{w}_{\\mathrm{ARF}} + \\delta)$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Loss'); ax.set_title('Loss over Time (Edges)')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 3: Preconditioned sharpness over time (centers)\n",
    "ax = axes[1, 0]\n",
    "sharpness_marker_every = max(1, len(adam_sharpness_iters) // 15)\n",
    "if adam_pre_sharpness_wbar:\n",
    "    ax.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=2, label=r'$\\bar{w}_{\\mathrm{Adam}}$', alpha=0.8, marker='o', markevery=sharpness_marker_every, markersize=5)\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.5, label=r'$w_{\\mathrm{ASF}}$', alpha=0.8, marker='s', markevery=sharpness_marker_every, markersize=5)\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.5, label=r'$\\bar{w}_{\\mathrm{ARF}}$', alpha=0.8, marker='^', markevery=sharpness_marker_every, markersize=5)\n",
    "if bea_pre_sharpness_wbar:\n",
    "    ax.plot(bea_sharpness_iters, bea_pre_sharpness_wbar, 'c-', lw=1.5, label=r'$\\bar{w}_{\\mathrm{BEA}}$', alpha=0.8, marker='D', markevery=sharpness_marker_every, markersize=4)\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=2, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Pre. Sharpness'); ax.set_title('Preconditioned Sharpness over Time (Centers)')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# (Edge sharpness panel removed — centers-only sharpness tracking.)\n",
    "axes[1, 1].axis('off')\n",
    "\n",
    "# Plot 5: Position oscillation magnitude ||delta||\n",
    "ax = axes[2, 0]\n",
    "ax.plot(time_adam_arr, adam_delta_norms, 'k-', lw=2, label=r'$\\|\\delta_{\\mathrm{Adam}}\\|$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "if delta_norm_rod:\n",
    "    ax.plot(time_compare[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.5, label=r'$\\|\\delta_{\\mathrm{ARF}}\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "if delta_norm_bea:\n",
    "    ax.plot(time_compare[:len(delta_norm_bea)], delta_norm_bea, 'c-', lw=1.5, label=r'$\\|\\delta_{\\mathrm{BEA}}\\|$', alpha=0.8, marker='D', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Position Oscillation Magnitude')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 6: Momentum oscillation magnitude ||mu||\n",
    "ax = axes[2, 1]\n",
    "ax.plot(time_adam_arr, adam_mu_norms, 'k-', lw=2, label=r'$\\|\\mu_{\\mathrm{Adam}}\\|$', alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "if mu_norm_rod:\n",
    "    ax.plot(time_compare[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.5, label=r'$\\|\\mu_{\\mathrm{ARF}}\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "if mu_norm_bea:\n",
    "    ax.plot(time_compare[:len(mu_norm_bea)], mu_norm_bea, 'c-', lw=1.5, label=r'$\\|\\mu_{\\mathrm{BEA}}\\|$', alpha=0.8, marker='D', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$\\|\\mu\\|$'); ax.set_title('Momentum Oscillation Magnitude')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 7: Delta alignment\n",
    "ax = axes[3, 0]\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(time_compare[:len(cos_delta_alignment)], cos_delta_alignment, 'b-', lw=1.5, label=r'$|\\cos(\\delta_{\\mathrm{Adam}}, \\delta_{\\mathrm{ARF}})|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$|\\cos(\\delta_{\\mathrm{Adam}}, \\delta)|$')\n",
    "ax.set_title('Delta Alignment with Discrete Adam'); ax.set_ylim([0, 1.1]); ax.grid(True, alpha=0.3)\n",
    "ax.legend(fontsize=15)\n",
    "\n",
    "# Plot 8: Discrepancy of w_bar from discrete\n",
    "ax = axes[3, 1]\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax.semilogy(time_compare[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-', lw=1.5, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$', alpha=0.8, marker='s', markevery=marker_every, markersize=4)\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax.semilogy(time_compare[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-', lw=1.5, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "if dist_wbar_adam_to_bea:\n",
    "    ax.semilogy(time_compare[:len(dist_wbar_adam_to_bea)], dist_wbar_adam_to_bea, 'c-', lw=1.5, label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{BEA}}\\|$', alpha=0.8, marker='D', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Distance'); ax.set_title('Discrepancy of Centers from Discrete Adam')\n",
    "ax.legend(fontsize=15); ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 9: Fit error (edges)\n",
    "ax = axes[4, 0]\n",
    "if dist_w_adam_to_rod_pm:\n",
    "    ax.semilogy(time_compare[:len(dist_w_adam_to_rod_pm)], dist_w_adam_to_rod_pm, 'b-', lw=1.5, label=r'ARF: $\\min\\|w_{\\mathrm{Adam}} - (\\bar{w} \\pm \\delta)\\|$', alpha=0.8, marker='^', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel('Distance')\n",
    "ax.set_title('Fit Error: Discrete Adam to Flow Edges'); ax.grid(True, alpha=0.3)\n",
    "ax.legend(fontsize=15)\n",
    "\n",
    "# Plot 10: v_bar smoothness validation\n",
    "ax = axes[4, 1]\n",
    "ax.semilogy(time_adam_arr[:len(v_bar_smoothness)], v_bar_smoothness, 'k-', lw=1.5, alpha=0.8, marker='o', markevery=marker_every, markersize=4)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration'); ax.set_ylabel(r'$\\|v_{t+1}-v_t\\| / \\|\\bar{v}\\|$')\n",
    "ax.set_title('v Smoothness (validates smooth assumption)'); ax.grid(True, alpha=0.3)\n",
    "ax.legend(fontsize=12)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('diagnostic_plots_adam_bea.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.savefig('diagnostic_plots_adam_bea.png', format='png', dpi=150, bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "print(\"Diagnostic plots saved: diagnostic_plots_adam.pdf\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "5xyrGnujxrQe"
   },
   "source": [
    "## Drift Diagnostic: w_bar Velocity and crit_k"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "WEMTsYljxrQe"
   },
   "source": [
    "# =============================================================================\n",
    "# DRIFT DIAGNOSTIC PLOTS\n",
    "# =============================================================================\n",
    "\n",
    "fig_diag, axes_diag = plt.subplots(2, 2, figsize=(12, 10))\n",
    "\n",
    "time_adam_arr = np.arange(n_iterations)\n",
    "time_compare = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "# Plot 1: w_bar velocity over time\n",
    "ax = axes_diag[0, 0]\n",
    "ax.semilogy(time_adam_arr[:len(adam_wbar_velocity)], adam_wbar_velocity, 'k-', lw=1.5, alpha=0.8)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$\\|\\bar{w}_{k+1} - \\bar{w}_k\\|$')\n",
    "ax.set_title(r'Discrete Adam $\\bar{w}$ Velocity')\n",
    "ax.legend(fontsize=12)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# Plot 2: crit_k over time\n",
    "ax = axes_diag[0, 1]\n",
    "ax.plot(adam_crit_k_iters, adam_crit_k, 'r-', lw=2, marker='o', markersize=4, alpha=0.8)\n",
    "ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7, label='Warmup end')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('crit_k')\n",
    "ax.set_title(f'Number of Critical Eigenvalues (eff. eig > {crit_eff_threshold})')\n",
    "ax.legend(fontsize=12)\n",
    "ax.grid(True, alpha=0.3)\n",
    "ax.set_ylim(bottom=-0.1)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(integer=True))\n",
    "\n",
    "# Plot 3: Drift vs crit_k correlation\n",
    "ax = axes_diag[1, 0]\n",
    "if dist_wbar_adam_to_rod and adam_crit_k:\n",
    "    crit_k_post_warmup = [k for i, k in zip(adam_crit_k_iters, adam_crit_k) if i >= warmup_iterations]\n",
    "    crit_k_iters_post = [i - warmup_iterations for i in adam_crit_k_iters if i >= warmup_iterations]\n",
    "    if crit_k_post_warmup and crit_k_iters_post:\n",
    "        drift_at_crit_k = [dist_wbar_adam_to_rod[min(i, len(dist_wbar_adam_to_rod)-1)] for i in crit_k_iters_post]\n",
    "        ax.scatter(crit_k_post_warmup, drift_at_crit_k, c=crit_k_iters_post, cmap='viridis',\n",
    "                   s=30, alpha=0.7)\n",
    "        ax.set_xlabel('crit_k')\n",
    "        ax.set_ylabel(r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "        ax.set_title('Drift vs crit_k (color = iteration)')\n",
    "        ax.set_yscale('log')\n",
    "        ax.grid(True, alpha=0.3)\n",
    "        cbar = plt.colorbar(ax.collections[0], ax=ax)\n",
    "        cbar.set_label('Iteration (post-warmup)')\n",
    "\n",
    "# Plot 4: Top preconditioned eigenvalues over time\n",
    "ax = axes_diag[1, 1]\n",
    "if adam_all_eigs:\n",
    "    eig_array = np.array(adam_all_eigs)\n",
    "    for eig_idx in range(min(4, eig_array.shape[1])):\n",
    "        ax.plot(adam_crit_k_iters, eig_array[:, eig_idx] / learning_rate,\n",
    "                label=rf'$\\lambda_{eig_idx+1}(P^{{-1}} H)$', lw=1.5, alpha=0.8)\n",
    "    ax.axhline(y=crit_eff_threshold / learning_rate, color='red', ls=':', lw=2, label=r'$0.975\\,(2(1+\\beta_1)/((1-\\beta_1)\\eta))$')\n",
    "    ax.axhline(y=2.0 / learning_rate, color='gray', ls='--', lw=1.5, label=r'$2/\\eta$')\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    ax.set_xlabel('Iteration')\n",
    "    ax.set_ylabel('Preconditioned Eigenvalue')\n",
    "    ax.set_title('Top Preconditioned Hessian Eigenvalues')\n",
    "    ax.legend(fontsize=12, loc='best')\n",
    "    ax.grid(True, alpha=0.3)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('drift_diagnostic_adam_bea.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.savefig('drift_diagnostic_adam_bea.png', format='png', dpi=150, bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "print(\"Drift diagnostic plots saved: drift_diagnostic_adam.pdf\")\n",
    "print(f\"\\nSummary:\")\n",
    "print(f\"  crit_k values observed: {sorted(set(adam_crit_k))}\")\n",
    "print(f\"  Time with crit_k >= 2: {sum(1 for k in adam_crit_k if k >= 2)} / {len(adam_crit_k)} samples\")\n",
    "print(f\"  Mean w_bar velocity: {np.mean(adam_wbar_velocity):.6f}\")\n",
    "print(f\"  Max w_bar velocity: {np.max(adam_wbar_velocity):.6f}\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "sSIiDpjfxrQe"
   },
   "source": [
    "## Summary"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "yY52HBmFxrQe"
   },
   "source": [
    "print('='*60)\n",
    "print('SUMMARY: Adam Rod Flow Experiment (Cohen 2022: tanh, 5k CIFAR-10, eps=1e-7, bias correction ON)')\n",
    "print('='*60)\n",
    "print(f'Learning rate: {learning_rate}, beta1: {beta1}, beta2: {beta2}, eps: {eps}')\n",
    "print(f'EoS threshold: 2 (preconditioned sharpness = eig of P^{-1} H, P^{-1} = 1/(sqrt(v_hat)+eps))')\n",
    "print(f'Warmup iterations: {warmup_iterations}')\n",
    "print(f'Final mean effective step size: {adam_mean_ess[-1]:.6f}')\n",
    "print()\n",
    "print('--- Final Loss ---')\n",
    "print(f'L(w_Adam):         {adam_loss_w[-1]:.6f}')\n",
    "print(f'L(w_ASF):          {sf_loss[-1]:.6f}' if sf_loss else 'L(w_ASF):          N/A')\n",
    "print(f'L(wbar_ARF):       {rod_loss_wbar[-1]:.6f}' if rod_loss_wbar else 'L(wbar_ARF):       N/A')\n",
    "print()\n",
    "print('--- Final Preconditioned Sharpness ---')\n",
    "print(f'S_pre(wbar_Adam):  {adam_pre_sharpness_wbar[-1]:.4f}' if adam_pre_sharpness_wbar else 'S_pre(wbar_Adam):  N/A')\n",
    "print(f'S_pre(wbar_ARF):   {rod_pre_sharpness_wbar[-1]:.4f}' if rod_pre_sharpness_wbar else 'S_pre(wbar_ARF):   N/A')\n",
    "print()\n",
    "print('--- Discrepancy from Discrete Adam (centers) ---')\n",
    "print(f'||wbar_Adam - w_ASF||:       {dist_wbar_adam_to_sf[-1]:.6f}' if dist_wbar_adam_to_sf else '||wbar_Adam - w_ASF||:       N/A')\n",
    "print(f'||wbar_Adam - wbar_ARF||:    {dist_wbar_adam_to_rod[-1]:.6f}' if dist_wbar_adam_to_rod else '||wbar_Adam - wbar_ARF||:    N/A')\n",
    "print()\n",
    "print('--- Fit Error (edges) ---')\n",
    "print(f'ARF fit error:     {dist_w_adam_to_rod_pm[-1]:.6f}' if dist_w_adam_to_rod_pm else 'ARF fit error:     N/A')\n",
    "print()\n",
    "print('--- Delta Alignment ---')\n",
    "print(f'|cos(delta_Adam, delta_ARF)|:     {cos_delta_alignment[-1]:.4f}' if cos_delta_alignment else '|cos(delta_Adam, delta_ARF)|:     N/A')\n",
    "print()\n",
    "print('--- Oscillation Magnitudes (final) ---')\n",
    "print(f'||delta_Adam||:    {adam_delta_norms[-1]:.6f}')\n",
    "print(f'||mu_Adam||:       {adam_mu_norms[-1]:.6f}')\n",
    "if delta_norm_rod:\n",
    "    print(f'||delta_ARF||:     {delta_norm_rod[-1]:.6f}')\n",
    "if mu_norm_rod:\n",
    "    print(f'||mu_ARF||:        {mu_norm_rod[-1]:.6f}')\n",
    "print()\n",
    "print('--- v Smoothness ---')\n",
    "print(f'Mean relative v change: {np.mean(v_bar_smoothness):.6f}')\n",
    "print(f'Max relative v change:  {np.max(v_bar_smoothness):.6f}')\n",
    "print()\n",
    "print('--- DRIFT DIAGNOSTICS ---')\n",
    "print(f'crit_k values observed:   {sorted(set(adam_crit_k))}')\n",
    "print(f'crit_k at end:            {adam_crit_k[-1]}' if adam_crit_k else 'crit_k at end:            N/A')\n",
    "print(f'Time with crit_k >= 2:    {sum(1 for k in adam_crit_k if k >= 2)} / {len(adam_crit_k)} samples ({100*sum(1 for k in adam_crit_k if k >= 2)/len(adam_crit_k):.1f}%)' if adam_crit_k else 'N/A')\n",
    "print(f'Mean w_bar velocity:      {np.mean(adam_wbar_velocity):.6f}')\n",
    "print(f'Max w_bar velocity:       {np.max(adam_wbar_velocity):.6f}')"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "tt8bH7RHxrQe"
   },
   "source": [
    "## Preconditioner Diagnostics"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {
    "id": "pMEDRKHTxrQe"
   },
   "source": [
    "# =============================================================================\n",
    "# PRECONDITIONER DIAGNOSTICS\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "fig_diag, axes_diag = plt.subplots(2, 4, figsize=(22, 10))\n",
    "\n",
    "adam_raw_eigs_arr = np.array(adam_raw_eigs)\n",
    "adam_eff_eigs_arr = np.array(adam_all_eigs)\n",
    "t_sharp = np.array(adam_sharpness_iters)\n",
    "\n",
    "# --- Panel A1: Raw Hessian eigenvalues (centers of all three flows) ---\n",
    "ax = axes_diag[0, 0]\n",
    "ax.semilogy(t_sharp, adam_raw_eigs_arr[:, 0], 'k-', lw=1.5, marker='o', markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_raw_eigs:\n",
    "    sf_raw_arr = np.array(sf_raw_eigs)\n",
    "    ax.semilogy(sf_sharpness_iters, sf_raw_arr[:, 0], 'g-', lw=1.5, marker='s', markersize=3,\n",
    "                label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_raw_eigs_wbar:\n",
    "    rod_raw_arr = np.array(rod_raw_eigs_wbar)\n",
    "    ax.semilogy(rod_sharpness_iters, rod_raw_arr[:, 0], 'b-', lw=1.5, marker='^', markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "if bea_raw_eigs_wbar:\n",
    "    bea_raw_arr = np.array(bea_raw_eigs_wbar)\n",
    "    ax.semilogy(bea_sharpness_iters, bea_raw_arr[:, 0], 'c-', lw=1.5, marker='D', markersize=3,\n",
    "                label=r'Rod Flow BEA $\\bar{w}$', alpha=0.85)\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Eigenvalue')\n",
    "ax.set_title('Raw Hessian Top Eigenvalue')\n",
    "ax.legend(fontsize=7)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel A2: Effective (preconditioned) Hessian eigenvalues ---\n",
    "ax = axes_diag[0, 1]\n",
    "for k in range(min(n_eig, adam_eff_eigs_arr.shape[1])):\n",
    "    ax.semilogy(t_sharp, adam_eff_eigs_arr[:, k] / learning_rate, 'b-' if k == 0 else 'b--',\n",
    "                lw=1.5 if k == 0 else 0.8, alpha=1.0 if k == 0 else 0.5,\n",
    "                label=rf'$\\lambda_{k+1}(P^{{-1}} H)$' if k < 2 else None)\n",
    "ax.axhline(y=eos_threshold_pre, color='red', ls=':', lw=1, alpha=0.7, label=r'$2(1+\\beta_1)/((1-\\beta_1)\\eta)$' + f' = {eos_threshold_pre:.4f}')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Eigenvalue')\n",
    "ax.set_title('Preconditioned Hessian Eigenvalues')\n",
    "ax.legend(fontsize=7)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel B: Per-parameter grad_i^2 vs nu_i ---\n",
    "ax = axes_diag[0, 2]\n",
    "grad_sq_arr = np.array(grad_sq_selected)\n",
    "nu_sel_arr = np.array(nu_selected_adam)\n",
    "colors_param = ['#e41a1c', '#377eb8', '#4daf4a']\n",
    "\n",
    "for j in range(3):\n",
    "    idx_val = selected_param_idx[j].item()\n",
    "    ax.semilogy(t_sharp, grad_sq_arr[:, j], '-', color=colors_param[j], lw=1,\n",
    "                alpha=0.6, label=rf'$g_{{{idx_val}}}^2$')\n",
    "    ax.semilogy(t_sharp, nu_sel_arr[:, j], '--', color=colors_param[j], lw=1.5,\n",
    "                label=rf'$\\nu_{{{idx_val}}}$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Value')\n",
    "ax.set_title(r'Per-parameter $g_i^2$ vs $\\nu_i$')\n",
    "ax.legend(fontsize=6, ncol=2)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel C: ||nu|| comparison across flows ---\n",
    "ax = axes_diag[0, 3]\n",
    "t_nu = np.array(nu_diag_iters)\n",
    "if len(t_nu) > 0:\n",
    "    ax.plot(t_nu, nu_norm_adam, 'k-', lw=1.5, label=r'Disc $\\|\\bar{{\\nu}}\\|$')\n",
    "    ax.plot(t_nu, nu_norm_sf, 'g-', lw=1.5, label=r'SF $\\|\\nu\\|$')\n",
    "    ax.plot(t_nu, nu_norm_rod, 'b-', lw=1.5, label=r'RF $\\|\\nu\\|$')\n",
    "    if nu_norm_bea:\n",
    "        ax.plot(t_nu, nu_norm_bea[:len(t_nu)], 'c-', lw=1.5, label=r'BEA $\\|\\nu\\|$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$\\|\\nu\\|_2$')\n",
    "ax.set_title(r'$\\nu$ Magnitude Comparison')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel D: |cos(nu_disc, nu_flow)| ---\n",
    "ax = axes_diag[1, 0]\n",
    "if len(t_nu) > 0:\n",
    "    ax.plot(t_nu, cos_nu_adam_sf, 'g-', lw=1.5, label=r'$|\\cos(\\nu_{{disc}}, \\nu_{{SF}})|$')\n",
    "    ax.plot(t_nu, cos_nu_adam_rod, 'b-', lw=1.5, label=r'$|\\cos(\\nu_{{disc}}, \\nu_{{RF}})|$')\n",
    "    ax.set_ylim(-0.05, 1.05)\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$|\\cos|$')\n",
    "ax.set_title(r'$\\nu$ Direction Alignment')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel E: Effective / Raw eigenvalue ratio ---\n",
    "ax = axes_diag[1, 1]\n",
    "if adam_raw_eigs_arr.shape[0] == adam_eff_eigs_arr.shape[0]:\n",
    "    ratio = adam_eff_eigs_arr[:, 0] / (adam_raw_eigs_arr[:, 0] + 1e-12)\n",
    "    ax.plot(t_sharp, ratio, 'k-', lw=1.5, label=r'$\\lambda_1^{{pre}} / \\lambda_1^{{raw}}$')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel('Ratio')\n",
    "ax.set_title('Effective / Raw Top Eigenvalue Ratio')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel F: v smoothness ---\n",
    "ax = axes_diag[1, 2]\n",
    "time_all = np.arange(len(v_bar_smoothness))\n",
    "ax.semilogy(time_all, v_bar_smoothness, 'k-', lw=0.5, alpha=0.5)\n",
    "window = sharpness_every\n",
    "if len(v_bar_smoothness) > window:\n",
    "    smoothed = np.convolve(v_bar_smoothness, np.ones(window)/window, mode='valid')\n",
    "    ax.semilogy(np.arange(len(smoothed)) + window//2, smoothed, 'r-', lw=1.5,\n",
    "                label=f'Running avg (w={{window}})')\n",
    "ax.set_xlabel('Iteration')\n",
    "ax.set_ylabel(r'$\\|\\Delta \\nu\\| / \\|\\bar{{\\nu}}\\|$')\n",
    "ax.set_title(r'$\\nu$ Smoothness (Relative Change)')\n",
    "ax.legend(fontsize=8)\n",
    "ax.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel G (empty or additional) ---\n",
    "axes_diag[1, 3].axis('off')\n",
    "\n",
    "plt.tight_layout()\n",
    "fig_diag.savefig('adam_bea_preconditioner_diagnostics.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_diag.savefig('adam_bea_preconditioner_diagnostics.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "print(\"Saved: adam_preconditioner_diagnostics.pdf / .png\")"
   ],
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "U4dKeNqcDtSW"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / Stable Flow / Rod Flow)\n",
    "# =============================================================================\n",
    "# Vertically stacked 8-panel figure spanning the full training timeline (from\n",
    "# iteration 0). A dashed vertical line at warmup_iterations marks where the\n",
    "# flows are initialized from the discrete Adam state.\n",
    "\n",
    "N_PANELS = 8\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('MLP', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "# Flow loss arrays: sf_loss[0] and rod_loss_wbar[0] are the initial values at\n",
    "# t = warmup_iterations - 1; subsequent entries are at t = warmup, warmup+1, ...\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "bea_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(bea_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(adam_sharpness_iters) // 10) if adam_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "# --- Panel 1: Loss ---\n",
    "ax = axs_sum[0]\n",
    "ax.semilogy(time_full, adam_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{ASF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "if len(bea_loss_wbar) > 1:\n",
    "    ax.semilogy(bea_x, bea_loss_wbar[1:1 + len(bea_x)], 'c-', lw=1.2, alpha=0.85,\n",
    "                marker='D', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'Rod Flow BEA')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 2: Preconditioned Sharpness ---\n",
    "ax = axs_sum[1]\n",
    "if adam_pre_sharpness_wbar:\n",
    "    ax.plot(adam_sharpness_iters, adam_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "if bea_pre_sharpness_wbar:\n",
    "    ax.plot(bea_sharpness_iters, bea_pre_sharpness_wbar, 'c-', lw=1.2, alpha=0.85,\n",
    "            marker='D', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'Rod Flow BEA')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2,\n",
    "           label=r'EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Panel 3: Raw Sharpness ---\n",
    "ax = axs_sum[2]\n",
    "adam_raw_top = [float(e[0]) for e in adam_raw_eigs] if adam_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "bea_raw_top = [float(e[0]) for e in bea_raw_eigs_wbar] if bea_raw_eigs_wbar else []\n",
    "if adam_raw_top:\n",
    "    ax.plot(adam_sharpness_iters[:len(adam_raw_top)], adam_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Adam}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{ASF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{ARF}}$')\n",
    "if bea_raw_top:\n",
    "    ax.plot(bea_sharpness_iters[:len(bea_raw_top)], bea_raw_top, 'c-', lw=1.2, alpha=0.85,\n",
    "            marker='D', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'Rod Flow BEA')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Panel 4: Distance of Centers ---\n",
    "ax = axs_sum[3]\n",
    "if dist_wbar_adam_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_adam_to_sf)], dist_wbar_adam_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - w_{\\mathrm{ASF}}\\|$')\n",
    "if dist_wbar_adam_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_adam_to_rod)], dist_wbar_adam_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{ARF}}\\|$')\n",
    "if dist_wbar_adam_to_bea:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_adam_to_bea)], dist_wbar_adam_to_bea, 'c-',\n",
    "                lw=1.2, alpha=0.85, marker='D', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Adam}} - \\bar{w}_{\\mathrm{BEA}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 5: Position Oscillation ---\n",
    "ax = axs_sum[4]\n",
    "ax.semilogy(time_full, adam_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{Adam}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{ARF}}\\|$')\n",
    "if delta_norm_bea:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_bea)], delta_norm_bea, 'c-', lw=1.2, alpha=0.85,\n",
    "                marker='D', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{BEA}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 6: Momentum Oscillation ---\n",
    "ax = axs_sum[5]\n",
    "ax.semilogy(time_full, adam_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{Adam}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{ARF}}\\|$')\n",
    "if mu_norm_bea:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_bea)], mu_norm_bea, 'c-', lw=1.2, alpha=0.85,\n",
    "                marker='D', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{BEA}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Panel 7: Delta Alignment ---\n",
    "ax = axs_sum[6]\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{Adam}}, \\delta_{\\mathrm{ARF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Panel 8: nu Magnitude ---\n",
    "ax = axs_sum[7]\n",
    "if nu_norm_adam:\n",
    "    ax.plot(nu_diag_iters, nu_norm_adam, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|v_{\\mathrm{Adam}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|v_{\\mathrm{ASF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|v_{\\mathrm{ARF}}\\|$')\n",
    "if nu_norm_bea:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_bea)], nu_norm_bea, 'c-', lw=1.2, alpha=0.85,\n",
    "            marker='D', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'BEA $\\|\\nu\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_xlabel('Iteration', fontsize=12)\n",
    "ax.set_ylabel(r'$\\|v\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_adam_bea_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_adam_bea_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_mlp.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/adamflow/experiments/experiment_edge_of_stability_momentum.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Edge of Stability for GD, Heavy Ball, and NAG\n",
    "\n",
    "Non-adaptive analogue of the Adaptive Edge of Stability demonstration for Adam (Cohen et al.\\ 2022).\n",
    "\n",
    "For the EMA convention used throughout this repo\n",
    "$$m_{t+1} = \\beta\\,m_t + (1-\\beta)\\,g_t,\\qquad w_{t+1} = w_t - \\eta\\,m_{t+1},$$\n",
    "the classical EoS thresholds for the raw Hessian sharpness $\\lambda_{\\max}(H)$ are\n",
    "\n",
    "| Optimizer     | Threshold for $\\lambda_{\\max}(H)$ |\n",
    "|---------------|-----------------------------------|\n",
    "| GD            | $2/\\eta$                          |\n",
    "| Heavy Ball    | $2(1+\\beta)/((1-\\beta)\\,\\eta)$    |\n",
    "| NAG           | $2(1+\\beta)/((1-\\beta)(1+2\\beta)\\,\\eta)$ |\n",
    "\n",
    "For the **same** step size $\\eta$ and momentum $\\beta$, these three thresholds differ. This notebook trains the three optimizers side-by-side on a single MLP and shows $\\lambda_{\\max}(H)$ equilibrating at three distinct plateaus.\n",
    "\n",
    "With $\\eta=0.05$, $\\beta=0.4$: GD $\\approx 40$, NAG $\\approx 51.9$, HB $\\approx 93.3$."
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "# Import optimized modules from src/\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Define the MLP Model"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    3-layer MLP matching the Edge of Stability paper.\n",
    "    Width 200, Swish activation.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# Configuration\n",
    "n_samples = 5000\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 200\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    # One-hot encode labels for MSE loss\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Hyperparameters"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# Shared step size and momentum across all three optimizers\n",
    "learning_rate = 0.05\n",
    "beta = 0.4\n",
    "\n",
    "# Training configuration\n",
    "n_iterations = 20000\n",
    "sharpness_every = 100\n",
    "n_eig = 1  # track top eigenvalue\n",
    "\n",
    "optimizers = ['GD', 'HB', 'NAG']\n",
    "\n",
    "def eos_threshold(opt_name, lr, b):\n",
    "    if opt_name == 'GD':\n",
    "        return 2.0 / lr\n",
    "    if opt_name == 'HB':\n",
    "        return 2.0 * (1 + b) / ((1 - b) * lr)\n",
    "    if opt_name == 'NAG':\n",
    "        return 2.0 * (1 + b) / ((1 - b) * (1 + 2 * b) * lr)\n",
    "    raise ValueError(opt_name)\n",
    "\n",
    "print(f\"eta = {learning_rate}, beta = {beta}\")\n",
    "print(f\"Iterations: {n_iterations}, sharpness every {sharpness_every} steps\\n\")\n",
    "print(f\"{'Optimizer':<10} {'Threshold lambda_max(H)':>26}\")\n",
    "print('-' * 38)\n",
    "for opt in optimizers:\n",
    "    print(f\"{opt:<10} {eos_threshold(opt, learning_rate, beta):>26.2f}\")\n",
    "print(\"\\nNote: GD ignores beta; HB and NAG share the same (eta, beta).\")"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Run GD, Heavy Ball, and NAG\n",
    "\n",
    "All three optimizers use the same seed and the same initialization, so differences in the sharpness trajectory come only from the update rule."
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "results = {}\n",
    "\n",
    "for opt_name in optimizers:\n",
    "    threshold = eos_threshold(opt_name, learning_rate, beta)\n",
    "    print(f\"\\n{'='*60}\")\n",
    "    print(f\"{opt_name}: eta={learning_rate:g}, beta={beta} (threshold={threshold:.2f})\")\n",
    "    print(f\"{'='*60}\")\n",
    "\n",
    "    # Initialize model (same seed for fair comparison)\n",
    "    torch.manual_seed(42)\n",
    "    model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "\n",
    "    # Make model functional\n",
    "    w, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "    # Create loss function\n",
    "    train_examples = Examples(inputs=X, labels=y)\n",
    "    batches = [train_examples]\n",
    "    loss_fn = SupervisedLossFunction(\n",
    "        model_fn=model_fn,\n",
    "        criterion=mse_criterion,\n",
    "        batches=batches\n",
    "    )\n",
    "\n",
    "    # Eigenvalue solver (no preconditioner -> raw Hessian eigenvalues)\n",
    "    eig_solver = WarmStartEigSolver(loss_fn, w, initial_neigs=n_eig)\n",
    "\n",
    "    # Momentum buffer (unused by GD but harmless)\n",
    "    m = torch.zeros_like(w)\n",
    "\n",
    "    loss_history = []\n",
    "    sharpness_history = []\n",
    "    sharpness_iters = []\n",
    "    grad_norm_history = []\n",
    "\n",
    "    for t in trange(n_iterations, desc=opt_name):\n",
    "        # NAG evaluates the gradient at the lookahead point theta = w - eta*beta*m\n",
    "        if opt_name == 'NAG':\n",
    "            theta = w - learning_rate * beta * m\n",
    "            grad, loss = loss_fn.grad_and_value(theta)\n",
    "        else:\n",
    "            grad, loss = loss_fn.grad_and_value(w)\n",
    "\n",
    "        loss_history.append(loss.item())\n",
    "        grad_norm_history.append(grad.norm().item())\n",
    "\n",
    "        # Update rules (EMA convention; see CLAUDE.md)\n",
    "        if opt_name == 'GD':\n",
    "            w = w - learning_rate * grad\n",
    "        else:  # HB or NAG\n",
    "            m = beta * m + (1 - beta) * grad\n",
    "            w = w - learning_rate * m\n",
    "\n",
    "        step = t + 1\n",
    "        if step % sharpness_every == 0:\n",
    "            eigs, _, _ = eig_solver.update(w)\n",
    "            sharpness_history.append(eigs[0].item())\n",
    "            sharpness_iters.append(step)\n",
    "\n",
    "        if step % 100 == 0:\n",
    "            gc.collect()\n",
    "            if torch.cuda.is_available():\n",
    "                torch.cuda.empty_cache()\n",
    "\n",
    "    results[opt_name] = {\n",
    "        'loss': loss_history,\n",
    "        'sharpness': sharpness_history,\n",
    "        'sharpness_iters': sharpness_iters,\n",
    "        'grad_norm': grad_norm_history,\n",
    "        'threshold': threshold,\n",
    "    }\n",
    "\n",
    "    print(f\"Final loss: {loss_history[-1]:.6f}\")\n",
    "    print(f\"Final sharpness: {sharpness_history[-1]:.2f} (threshold: {threshold:.2f})\")\n",
    "\n",
    "print(\"\\nAll runs complete!\")"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot Results"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": "mpl.rcParams['pdf.fonttype'] = 42\nmpl.rcParams['ps.fonttype'] = 42\nmpl.rcParams['font.family'] = 'sans-serif'\nmpl.rcParams['font.size'] = 17\n\n# Distinct color per optimizer (reused in the loss/grad plot below)\nopt_colors = {\n    'GD':  '#1f77b4',  # blue\n    'HB':  '#d62728',  # red\n    'NAG': '#2ca02c',  # green\n}\nopt_labels = {\n    'GD':  'GD',\n    'HB':  'Heavy Ball',\n    'NAG': 'NAG',\n}\n\n# --- Sharpness Plot ---\nfig, ax = plt.subplots(figsize=(10, 6))\n\nfor opt in optimizers:\n    data = results[opt]\n    if opt == 'GD':\n        label = f\"{opt_labels[opt]}  ($\\\\eta={learning_rate:g}$)\"\n    else:\n        label = f\"{opt_labels[opt]}  ($\\\\eta={learning_rate:g}$, $\\\\beta={beta}$)\"\n    ax.plot(data['sharpness_iters'], data['sharpness'],\n            color=opt_colors[opt], lw=2, label=label)\n\n# Threshold lines (one per optimizer)\nfor opt in optimizers:\n    threshold = results[opt]['threshold']\n    ax.axhline(y=threshold, color=opt_colors[opt], ls=':', lw=1.5, alpha=0.7)\n\nax.set_xlabel('Iteration')\nax.set_ylabel('Sharpness')\nax.legend(loc='best', fontsize=14)\nax.grid(True, alpha=0.3)\n\nplt.tight_layout()\nplt.savefig('edge_of_stability_momentum_sharpness.pdf', format='pdf', bbox_inches='tight')\nplt.savefig('edge_of_stability_momentum_sharpness.png', format='png', dpi=150, bbox_inches='tight')\nplt.show()\nprint(\"Figure saved: edge_of_stability_momentum_sharpness.pdf\")",
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": "# --- Loss and Gradient Norm ---\nfig, (ax1, ax2) = plt.subplots(2, 1, figsize=(10, 8), sharex=True)\n\nfor opt in optimizers:\n    data = results[opt]\n    ax1.plot(data['loss'], color=opt_colors[opt], lw=1.5, label=opt_labels[opt], alpha=0.85)\n    ax2.plot(data['grad_norm'], color=opt_colors[opt], lw=1.5, label=opt_labels[opt], alpha=0.85)\n\nax1.set_ylabel('Loss')\nax1.set_yscale('log')\nax1.legend(loc='best', fontsize=14)\nax1.grid(True, alpha=0.3)\nax1.set_title('Training Loss')\n\nax2.set_xlabel('Iteration')\nax2.set_ylabel(r'$\\|\\nabla L\\|$')\nax2.set_yscale('log')\nax2.legend(loc='best', fontsize=14)\nax2.grid(True, alpha=0.3)\nax2.set_title('Gradient Norm')\n\nplt.tight_layout()\nplt.savefig('edge_of_stability_momentum_loss_grad.pdf', format='pdf', bbox_inches='tight')\nplt.savefig('edge_of_stability_momentum_loss_grad.png', format='png', dpi=150, bbox_inches='tight')\nplt.show()\nprint(\"Figure saved: edge_of_stability_momentum_loss_grad.pdf\")",
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Summary"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "print('='*70)\n",
    "print(f'EDGE OF STABILITY SUMMARY  (eta={learning_rate:g}, beta={beta})')\n",
    "print('='*70)\n",
    "print()\n",
    "print(f\"{'Optimizer':<12} {'Threshold':<12} {'Final Sharp.':<15} {'Ratio':<10} {'Final Loss'}\")\n",
    "print('-'*70)\n",
    "for opt in optimizers:\n",
    "    data = results[opt]\n",
    "    threshold = data['threshold']\n",
    "    final_sharp = data['sharpness'][-1]\n",
    "    final_loss = data['loss'][-1]\n",
    "    ratio = final_sharp / threshold\n",
    "    print(f\"{opt:<12} {threshold:<12.2f} {final_sharp:<15.2f} {ratio:<10.3f} {final_loss:.6f}\")\n",
    "print()\n",
    "print(\"Threshold formulas (EMA convention m<-beta*m+(1-beta)*g, w<-w-eta*m):\")\n",
    "print(\"  GD   : 2/eta\")\n",
    "print(\"  HB   : 2(1+beta)/((1-beta)*eta)\")\n",
    "print(\"  NAG  : 2(1+beta)/((1-beta)*(1+2*beta)*eta)\")\n",
    "print()\n",
    "print(\"Key observation: at the *same* (eta, beta), the three optimizers hover at\")\n",
    "print(\"three distinct sharpness plateaus dictated by their stability analyses.\")"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/adamflow/experiments/experiment_edge_of_stability_rmsprop.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Edge of Stability for RMSProp\n",
    "\n",
    "Adaptive analogue of the (non-adaptive) edge-of-stability demonstration in `experiment_edge_of_stability_momentum.ipynb`.\n",
    "\n",
    "Per-component RMSProp:\n",
    "$$\\nu_{t+1} = \\beta_2\\,\\nu_t + (1-\\beta_2)\\,(\\nabla L(w_t))^{\\odot 2},\\qquad w_{t+1} = w_t - \\eta\\,\\frac{\\nabla L(w_t)}{\\sqrt{\\nu_{t+1}} + \\varepsilon}.$$\n",
    "\n",
    "Under convention B the preconditioner is $P = \\mathrm{diag}(\\sqrt{\\nu} + \\varepsilon)$, the update is $w_{t+1} = w_t - \\eta\\,P^{-1}\\nabla L(w_t)$, and the *preconditioned sharpness* is\n",
    "$$S_{\\mathrm{pre}} \\;\\coloneqq\\; \\lambda_{\\max}(P^{-1} H).$$\n",
    "\n",
    "RMSProp at the edge of stability equilibrates with $S_{\\mathrm{pre}}$ pinned at the convention-B threshold $2/\\eta$, while the *raw* Hessian sharpness $\\lambda_{\\max}(H)$ is free to grow. The mechanism is that $\\nu$ inflates (via the $g^2$ EMA), which softens the preconditioner $P^{-1}$ and lets the geometry accommodate larger raw eigenvalues without violating the preconditioned threshold. Crucially $\\nu$ does *not* oscillate — squaring kills the sign flips — so $\\|\\nu\\|$ varies smoothly even when $w$ oscillates."
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "# Import optimized modules from src/\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Define the MLP Model"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    3-layer MLP matching the Edge of Stability paper.\n",
    "    Width 200, Swish activation.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "n_samples = 5000\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 200\n",
    "output_dim = 10\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Hyperparameters"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# RMSProp hyperparameters\n",
    "learning_rate = 1e-3\n",
    "beta2 = 0.9\n",
    "eps = 1e-8\n",
    "use_bias_correction = False  # standard RMSProp practice (beta2=0.9 equilibrates fast)\n",
    "\n",
    "# Training configuration\n",
    "n_iterations = 20000\n",
    "sharpness_every = 100\n",
    "n_eig = 1  # track top eigenvalue only\n",
    "\n",
    "# Convention-B preconditioned-sharpness threshold for RMSProp:\n",
    "# lambda_max(P^{-1} H) equilibrates at 2/eta (no momentum -> no (1+beta_1)/(1-beta_1) factor).\n",
    "eos_threshold_pre = 2.0 / learning_rate\n",
    "\n",
    "print(f\"eta = {learning_rate}, beta2 = {beta2}, eps = {eps}\")\n",
    "print(f\"Iterations: {n_iterations}, sharpness every {sharpness_every} steps\")\n",
    "print(f\"Preconditioned EoS threshold: 2/eta = {eos_threshold_pre:.4f}\")"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Run RMSProp\n",
    "\n",
    "At each sharpness checkpoint we compute three quantities:\n",
    "* the *preconditioned* sharpness $\\lambda_{\\max}(P^{-1} H)$ — the relevant edge-of-stability quantity for adaptive optimizers,\n",
    "* the *raw* Hessian sharpness $\\lambda_{\\max}(H)$ — unconstrained by the preconditioner,\n",
    "* the norm $\\|\\nu\\|$ — a smooth scalar diagnostic of preconditioner inflation."
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "w, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=[train_examples],\n",
    ")\n",
    "\n",
    "# Two eigensolvers: one for raw H eigenvalues, one for preconditioned P^{-1} H eigenvalues.\n",
    "# Warm-starting separately keeps both solvers' cached subspaces tight.\n",
    "eig_solver_raw = WarmStartEigSolver(loss_fn, w, initial_neigs=n_eig)\n",
    "eig_solver_pre = WarmStartEigSolver(loss_fn, w, initial_neigs=n_eig)\n",
    "\n",
    "# Per-component second moment (vector, same shape as w).\n",
    "nu = torch.zeros_like(w)\n",
    "\n",
    "loss_history = []\n",
    "sharpness_iters = []\n",
    "sharpness_pre = []   # lambda_max(P^{-1} H), convention B\n",
    "sharpness_raw = []   # lambda_max(H)\n",
    "nu_norm = []          # ||nu||\n",
    "\n",
    "for t in trange(n_iterations, desc='RMSProp'):\n",
    "    grad, loss = loss_fn.grad_and_value(w)\n",
    "    loss_history.append(loss.item())\n",
    "\n",
    "    # Per-component RMSProp update (no bias correction; beta2=0.9 equilibrates fast).\n",
    "    nu = beta2 * nu + (1 - beta2) * grad.square()\n",
    "    if use_bias_correction:\n",
    "        nu_hat = nu / (1 - beta2 ** (t + 1))\n",
    "    else:\n",
    "        nu_hat = nu\n",
    "    w = w - learning_rate * grad / (torch.sqrt(nu_hat) + eps)\n",
    "\n",
    "    step = t + 1\n",
    "    if step % sharpness_every == 0:\n",
    "        # Raw sharpness: lambda_max(H), no preconditioner.\n",
    "        eigs_raw, _, _ = eig_solver_raw.update(w)\n",
    "        # Preconditioned sharpness: the library's eig_solver expects P_lib s.t. the\n",
    "        # update is w - P_lib^{-1} grad. Convention A puts eta inside P_lib =\n",
    "        # (sqrt(nu_hat)+eps)/eta, so eigs_pre[0] = eta * lambda_max(P^{-1} H);\n",
    "        # divide by eta below to recover the convention-B preconditioned sharpness.\n",
    "        P_lib = DiagonalPreconditioner((torch.sqrt(nu_hat) + eps) / learning_rate)\n",
    "        eigs_eff, _, _ = eig_solver_pre.update(w, P=P_lib)\n",
    "\n",
    "        sharpness_iters.append(step)\n",
    "        sharpness_raw.append(eigs_raw[0].item())\n",
    "        sharpness_pre.append(eigs_eff[0].item() / learning_rate)\n",
    "        nu_norm.append(nu.norm().item())\n",
    "\n",
    "    if step % 100 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\nFinal loss: {loss_history[-1]:.6f}\")\n",
    "print(f\"Final preconditioned sharpness: {sharpness_pre[-1]:.4f} (threshold 2/eta = {eos_threshold_pre:.4f})\")\n",
    "print(f\"Final raw sharpness:            {sharpness_raw[-1]:.4f}\")\n",
    "print(f\"Final ||nu||:                   {nu_norm[-1]:.6e}\")"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot Results"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 17\n",
    "\n",
    "rmsprop_color = '#9467bd'  # purple, distinct from GD/HB/NAG palette in the momentum notebook\n",
    "threshold_color = 'black'\n",
    "\n",
    "fig, (ax_pre, ax_raw, ax_nu) = plt.subplots(1, 3, figsize=(18, 5))\n",
    "\n",
    "# --- Panel 1: Preconditioned sharpness (hovers at 2/eta) ---\n",
    "ax_pre.plot(sharpness_iters, sharpness_pre, color=rmsprop_color, lw=2,\n",
    "            label=r'$\\lambda_{\\max}(P^{-1} H)$')\n",
    "ax_pre.axhline(y=eos_threshold_pre, color=threshold_color, ls=':', lw=1.5,\n",
    "               label=r'$2/\\eta$')\n",
    "ax_pre.set_xlabel('Iteration')\n",
    "ax_pre.set_ylabel('Preconditioned sharpness')\n",
    "ax_pre.legend(loc='best', fontsize=14)\n",
    "ax_pre.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel 2: Raw Hessian sharpness (keeps rising) ---\n",
    "ax_raw.plot(sharpness_iters, sharpness_raw, color=rmsprop_color, lw=2,\n",
    "            label=r'$\\lambda_{\\max}(H)$')\n",
    "ax_raw.set_xlabel('Iteration')\n",
    "ax_raw.set_ylabel('Sharpness')\n",
    "ax_raw.legend(loc='best', fontsize=14)\n",
    "ax_raw.grid(True, alpha=0.3)\n",
    "\n",
    "# --- Panel 3: ||nu|| (varies smoothly) ---\n",
    "ax_nu.plot(sharpness_iters, nu_norm, color=rmsprop_color, lw=2,\n",
    "           label=r'$\\|\\nu\\|$')\n",
    "ax_nu.set_xlabel('Iteration')\n",
    "ax_nu.set_ylabel(r'$\\|\\nu\\|$')\n",
    "ax_nu.legend(loc='best', fontsize=14)\n",
    "ax_nu.grid(True, alpha=0.3)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('edge_of_stability_rmsprop.pdf', format='pdf', bbox_inches='tight')\n",
    "plt.savefig('edge_of_stability_rmsprop.png', format='png', dpi=150, bbox_inches='tight')\n",
    "plt.show()\n",
    "print(\"Figure saved: edge_of_stability_rmsprop.pdf\")"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "Three observations to take away from the figure:\n",
    "\n",
    "1. **Preconditioned sharpness** $\\lambda_{\\max}(P^{-1} H)$ equilibrates at the convention-B threshold $2/\\eta$, the RMSProp analogue of vanilla GD's $2/\\eta$ edge-of-stability bound — with $\\eta$ now living *outside* the preconditioner $P$.\n",
    "2. **Raw sharpness** $\\lambda_{\\max}(H)$ keeps growing past $2/\\eta$. This is allowed because the preconditioner $P^{-1}$ shrinks (via inflating $\\nu$) to compensate, holding the *preconditioned* sharpness at the threshold while the underlying loss landscape continues to sharpen.\n",
    "3. $\\|\\nu\\|$ varies **smoothly** even when $w$ is oscillating at the edge of stability. Squaring the gradient kills the sign flips that would otherwise make $\\nu$ oscillate in lockstep with $w$ — this is the observation that lets Rod Flow treat $\\nu$ as a smooth auxiliary variable rather than putting it in the oscillating phase space."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/adamflow/experiments/momentum/experiment_cnn_cifar10_hb.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "E0BLtToOgx7S"
   },
   "source": [
    "# CNN on CIFAR-10 (Cohen 2022): Heavy Ball Momentum -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "E0BLtToOgx7S"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "wHJNMZPLgx7V"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "wHJNMZPLgx7V"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "2b_Guwnfgx7W"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "2b_Guwnfgx7W"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "-e9PZ9xkgx7W"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "-e9PZ9xkgx7W"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "ECsDUq3Fgx7W"
   },
   "outputs": [],
   "source": [
    "class CNN(nn.Module):\n",
    "    \"\"\"2-conv CNN with avg-pool and tanh activation.\"\"\"\n",
    "    def __init__(self, in_channels=3, num_filters=32, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.conv1 = nn.Conv2d(in_channels, num_filters, kernel_size=3, padding=1)\n",
    "        self.conv2 = nn.Conv2d(num_filters, num_filters, kernel_size=3, padding=1)\n",
    "        self.pool = nn.AvgPool2d(2, 2)\n",
    "        self.activation = nn.Tanh()\n",
    "        self.fc = nn.Linear(num_filters * 8 * 8, output_dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.activation(self.conv1(x))\n",
    "        x = self.pool(x)\n",
    "        x = self.activation(self.conv2(x))\n",
    "        x = self.pool(x)\n",
    "        x = x.flatten(1)\n",
    "        x = self.fc(x)\n",
    "        return x\n"
   ],
   "id": "ECsDUq3Fgx7W"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "loZzQijSgx7W"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "loZzQijSgx7W"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "5VzH7TKOgx7X"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "5VzH7TKOgx7X"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "ndQtyHg1gx7X"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = CNN(in_channels=3, num_filters=32, output_dim=output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "ndQtyHg1gx7X"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "WMx-ZidJgx7X"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "WMx-ZidJgx7X"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "KH2RHGrtgx7X"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "KH2RHGrtgx7X"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "GacXCIKigx7Y"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "GacXCIKigx7Y"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "qPqg2mRYgx7Y"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Heavy Ball Momentum on CIFAR-10 (CNN)\n",
    "learning_rate = 0.125\n",
    "beta1 = 0.4\n",
    "# (no beta2 for this optimizer)\n",
    "# (no eps for this optimizer)\n",
    "n_iterations = 14000\n",
    "warmup_iterations = 12000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "chunk_size = 1  # sequential HVPs to cut memory\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / (1 - beta1)\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "qPqg2mRYgx7Y"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "34x3myM7gx7Y"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "34x3myM7gx7Y"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "yK4xPXCPgx7Y"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Heavy Ball Momentum\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, non-adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_raw_sharpness = []       # top-1 raw eigenvalue (scalar)\n",
    "disc_raw_eigs = []            # top-n_eig raw eigenvalues (array)\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_raw_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_raw_sharpness = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "# eos_threshold_raw is the raw-Hessian EoS threshold (= eos_threshold_eff / lr)\n",
    "eos_threshold_raw = eos_threshold_eff / learning_rate\n",
    "\n",
    "print(f\"Running Heavy Ball Momentum in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    w_disc_next = w_disc - learning_rate * m_disc_next\n",
    "\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_raw_sharpness.append(raw_eigs_disc[0].item())\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_raw_sharpness.append(raw_eigs_sf[0].item())\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            dw = -learning_rate * (beta1 * m_bar_sf + (1 - beta1) * grad_sf_pt)\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            raw_eigs_rod, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_raw_sharpness.append(raw_eigs_rod[0].item())\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus_rod  = w_bar_rod + delta_rod_cur\n",
    "            w_minus_rod = w_bar_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -learning_rate * (beta1 * m_bar_rod + (1 - beta1) * grad_avg)\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "\n",
    "            # Phase-space forces F+/F- = [a+/-; b+/-]\n",
    "            a_plus  = -learning_rate * (beta1 * (m_bar_rod + mu_rod_cur) + (1 - beta1) * grad_plus)\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -learning_rate * (beta1 * (m_bar_rod - mu_rod_cur) + (1 - beta1) * grad_minus)\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # Advance discrete\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n"
   ],
   "id": "yK4xPXCPgx7Y"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "I5UxhkTWgx7Y"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "I5UxhkTWgx7Y"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "mW6Yy7LBgx7Y"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "mW6Yy7LBgx7Y"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "YHyKv9WBgx7Z"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Raw Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('CNN', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{HB}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Raw Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_raw_sharpness[:len(sharpness_iters_post)] if sf_raw_sharpness else []\n",
    "rod_sharp_post = rod_raw_sharpness[:len(sharpness_iters_post)] if rod_raw_sharpness else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_raw_sharpness[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{HB}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_raw, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{HB}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{HB}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_hb_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_hb_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_hb_cnn.pdf\")\n"
   ],
   "id": "YHyKv9WBgx7Z"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Au1dQ9uagx7Z"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "Au1dQ9uagx7Z"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "SD8sF_JDgx7Z"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 6\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('CNN', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{HB}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Raw Sharpness (EoS-indicating for non-adaptive momentum)\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_raw_sharpness:\n",
    "    ax.plot(disc_sharpness_iters, disc_raw_sharpness, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{HB}}$')\n",
    "if sf_raw_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_raw_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_sharpness:\n",
    "    ax.plot(rod_sharpness_iters, rod_raw_sharpness, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_raw, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{HB}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{HB}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{HB}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{HB}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{HB}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_hb_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_hb_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_hb_cnn.pdf\")\n"
   ],
   "id": "SD8sF_JDgx7Z"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "e-gDpYfegx7Z"
   },
   "source": [
    "## Summary"
   ],
   "id": "e-gDpYfegx7Z"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "XyzCmuWJgx7Z"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Heavy Ball Momentum)\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "XyzCmuWJgx7Z"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/momentum/experiment_cnn_cifar10_nesterov.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "PugZPwsECOX7"
   },
   "source": [
    "# CNN on CIFAR-10 (Cohen 2022): Nesterov Accelerated Gradient -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "PugZPwsECOX7"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "IvTeljuDCOX-"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "IvTeljuDCOX-"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "bOYnGJPaCOYB"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "bOYnGJPaCOYB"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "KjyIWX-ECOYC"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "KjyIWX-ECOYC"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "sxRatthSCOYC"
   },
   "outputs": [],
   "source": [
    "class CNN(nn.Module):\n",
    "    \"\"\"2-conv CNN with avg-pool and tanh activation.\"\"\"\n",
    "    def __init__(self, in_channels=3, num_filters=32, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.conv1 = nn.Conv2d(in_channels, num_filters, kernel_size=3, padding=1)\n",
    "        self.conv2 = nn.Conv2d(num_filters, num_filters, kernel_size=3, padding=1)\n",
    "        self.pool = nn.AvgPool2d(2, 2)\n",
    "        self.activation = nn.Tanh()\n",
    "        self.fc = nn.Linear(num_filters * 8 * 8, output_dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.activation(self.conv1(x))\n",
    "        x = self.pool(x)\n",
    "        x = self.activation(self.conv2(x))\n",
    "        x = self.pool(x)\n",
    "        x = x.flatten(1)\n",
    "        x = self.fc(x)\n",
    "        return x\n"
   ],
   "id": "sxRatthSCOYC"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "zthCgOB5COYD"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "zthCgOB5COYD"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "DdTjGnNTCOYD"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "DdTjGnNTCOYD"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "iYv0VUVFCOYE"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = CNN(in_channels=3, num_filters=32, output_dim=output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "iYv0VUVFCOYE"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "yJ4Fi2TZCOYF"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "yJ4Fi2TZCOYF"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "8FzqZf2qCOYF"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "8FzqZf2qCOYF"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "_pejTgaoCOYG"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "_pejTgaoCOYG"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "TE2pkR9_COYG"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Nesterov Accelerated Gradient on CIFAR-10 (CNN)\n",
    "learning_rate = 0.125\n",
    "beta1 = 0.4\n",
    "# (no beta2 for this optimizer)\n",
    "# (no eps for this optimizer)\n",
    "n_iterations = 12000\n",
    "warmup_iterations = 10000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "chunk_size = 1  # sequential HVPs to cut memory\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / ((1 - beta1) * (1 + 2 * beta1))\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "TE2pkR9_COYG"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "154C-TwkCOYG"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "154C-TwkCOYG"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "AWl3jRnYCOYG"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Nesterov Accelerated Gradient\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, non-adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_raw_sharpness = []       # top-1 raw eigenvalue (scalar)\n",
    "disc_raw_eigs = []            # top-n_eig raw eigenvalues (array)\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_raw_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_raw_sharpness = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "# eos_threshold_raw is the raw-Hessian EoS threshold (= eos_threshold_eff / lr)\n",
    "eos_threshold_raw = eos_threshold_eff / learning_rate\n",
    "\n",
    "print(f\"Running Nesterov Accelerated Gradient in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    theta_disc = w_disc - learning_rate * beta1 * m_disc\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(theta_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    w_disc_next = w_disc - learning_rate * m_disc_next\n",
    "\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_raw_sharpness.append(raw_eigs_disc[0].item())\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_raw_sharpness.append(raw_eigs_sf[0].item())\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            theta_bar_sf = w_bar_sf - learning_rate * beta1 * m_bar_sf\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(theta_bar_sf)\n",
    "            dw = -learning_rate * (beta1 * m_bar_sf + (1 - beta1) * grad_sf_pt)\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            raw_eigs_rod, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_raw_sharpness.append(raw_eigs_rod[0].item())\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            theta_bar_rod = w_bar_rod - learning_rate * beta1 * m_bar_rod\n",
    "            epsilon = delta_rod_cur - learning_rate * beta1 * mu_rod_cur\n",
    "            w_plus_rod  = theta_bar_rod + epsilon\n",
    "            w_minus_rod = theta_bar_rod - epsilon\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -learning_rate * (beta1 * m_bar_rod + (1 - beta1) * grad_avg)\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "\n",
    "            # Phase-space forces F+/F- = [a+/-; b+/-]\n",
    "            a_plus  = -learning_rate * (beta1 * (m_bar_rod + mu_rod_cur) + (1 - beta1) * grad_plus)\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -learning_rate * (beta1 * (m_bar_rod - mu_rod_cur) + (1 - beta1) * grad_minus)\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # Advance discrete\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n"
   ],
   "id": "AWl3jRnYCOYG"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "zgx7qOMfCOYH"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "zgx7qOMfCOYH"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "IvrLAntXCOYH"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "IvrLAntXCOYH"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "IJUznNQxCOYI"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Raw Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('CNN', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{Nesterov}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Raw Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_raw_sharpness[:len(sharpness_iters_post)] if sf_raw_sharpness else []\n",
    "rod_sharp_post = rod_raw_sharpness[:len(sharpness_iters_post)] if rod_raw_sharpness else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_raw_sharpness[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{Nesterov}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_raw, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{Nesterov}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{Nesterov}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_nesterov_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_nesterov_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_nesterov_cnn.pdf\")\n"
   ],
   "id": "IJUznNQxCOYI"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "aVLezdMhCOYI"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "aVLezdMhCOYI"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "22NdSsbWCOYJ"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 6\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('CNN', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Nesterov}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Raw Sharpness (EoS-indicating for non-adaptive momentum)\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_raw_sharpness:\n",
    "    ax.plot(disc_sharpness_iters, disc_raw_sharpness, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Nesterov}}$')\n",
    "if sf_raw_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_raw_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_sharpness:\n",
    "    ax.plot(rod_sharpness_iters, rod_raw_sharpness, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_raw, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Nesterov}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Nesterov}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{Nesterov}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{Nesterov}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{Nesterov}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_nesterov_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_nesterov_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_nesterov_cnn.pdf\")\n"
   ],
   "id": "22NdSsbWCOYJ"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "j8qMM1LyCOYJ"
   },
   "source": [
    "## Summary"
   ],
   "id": "j8qMM1LyCOYJ"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "xd-sn8nkCOYJ"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Nesterov Accelerated Gradient)\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "xd-sn8nkCOYJ"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/momentum/experiment_mlp_cifar10_hb.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "K7pZzaR-XMYd"
   },
   "source": [
    "# MLP on CIFAR-10 (Cohen 2022): Heavy Ball Momentum -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "K7pZzaR-XMYd"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "hbbeJtbUXMYf"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "hbbeJtbUXMYf"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "fMSJ1J9RXMYg"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "fMSJ1J9RXMYg"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "qIoso74PXMYg"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "qIoso74PXMYg"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "FT_waEP7XMYh"
   },
   "outputs": [],
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"3-layer MLP matching Cohen 2022 EoS: width 200, tanh activation.\"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.Tanh()\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x\n"
   ],
   "id": "FT_waEP7XMYh"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "0gpCCbFKXMYh"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "0gpCCbFKXMYh"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "3cp3505GXMYh"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 200\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "3cp3505GXMYh"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "_4E6She6XMYh"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "_4E6She6XMYh"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "jQ1-rMQVXMYi"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "jQ1-rMQVXMYi"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "3iLuFK3mXMYi"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "3iLuFK3mXMYi"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "zyshCy3xXMYi"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "zyshCy3xXMYi"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "oxdWpkgjXMYi"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Heavy Ball Momentum on CIFAR-10 (MLP)\n",
    "learning_rate = 0.05\n",
    "beta1 = 0.4\n",
    "# (no beta2 for this optimizer)\n",
    "# (no eps for this optimizer)\n",
    "n_iterations = 16000\n",
    "warmup_iterations = 14000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "# chunk_size defaults to full-batch HVP\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / (1 - beta1)\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 10\n",
    "dt_sf = 0.1\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 10\n",
    "dt_rod = 0.1\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "oxdWpkgjXMYi"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "SFx9q5ezXMYi"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "SFx9q5ezXMYi"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "eT8quixtXMYi"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Heavy Ball Momentum\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, non-adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_raw_sharpness = []       # top-1 raw eigenvalue (scalar)\n",
    "disc_raw_eigs = []            # top-n_eig raw eigenvalues (array)\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_raw_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_raw_sharpness = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "# eos_threshold_raw is the raw-Hessian EoS threshold (= eos_threshold_eff / lr)\n",
    "eos_threshold_raw = eos_threshold_eff / learning_rate\n",
    "\n",
    "print(f\"Running Heavy Ball Momentum in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    w_disc_next = w_disc - learning_rate * m_disc_next\n",
    "\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_raw_sharpness.append(raw_eigs_disc[0].item())\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_raw_sharpness.append(raw_eigs_sf[0].item())\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            dw = -learning_rate * (beta1 * m_bar_sf + (1 - beta1) * grad_sf_pt)\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            raw_eigs_rod, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_raw_sharpness.append(raw_eigs_rod[0].item())\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus_rod  = w_bar_rod + delta_rod_cur\n",
    "            w_minus_rod = w_bar_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -learning_rate * (beta1 * m_bar_rod + (1 - beta1) * grad_avg)\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "\n",
    "            # Phase-space forces F+/F- = [a+/-; b+/-]\n",
    "            a_plus  = -learning_rate * (beta1 * (m_bar_rod + mu_rod_cur) + (1 - beta1) * grad_plus)\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -learning_rate * (beta1 * (m_bar_rod - mu_rod_cur) + (1 - beta1) * grad_minus)\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # Advance discrete\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n"
   ],
   "id": "eT8quixtXMYi"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "7KDuy3a5XMYj"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "7KDuy3a5XMYj"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "Di_ISo4vXMYj"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "Di_ISo4vXMYj"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "-bgliIvzXMYj"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Raw Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('MLP', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{HB}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Raw Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_raw_sharpness[:len(sharpness_iters_post)] if sf_raw_sharpness else []\n",
    "rod_sharp_post = rod_raw_sharpness[:len(sharpness_iters_post)] if rod_raw_sharpness else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_raw_sharpness[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{HB}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_raw, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{HB}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{HB}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_hb_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_hb_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_hb_mlp.pdf\")\n"
   ],
   "id": "-bgliIvzXMYj"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "mY0IDTrbXMYj"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "mY0IDTrbXMYj"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "bNkRZnpJXMYj"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 6\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('MLP', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{HB}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Raw Sharpness (EoS-indicating for non-adaptive momentum)\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_raw_sharpness:\n",
    "    ax.plot(disc_sharpness_iters, disc_raw_sharpness, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{HB}}$')\n",
    "if sf_raw_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_raw_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_sharpness:\n",
    "    ax.plot(rod_sharpness_iters, rod_raw_sharpness, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_raw, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{HB}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{HB}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{HB}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{HB}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{HB}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_hb_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_hb_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_hb_mlp.pdf\")\n"
   ],
   "id": "bNkRZnpJXMYj"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "oNMikURWXMYk"
   },
   "source": [
    "## Summary"
   ],
   "id": "oNMikURWXMYk"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "ZczdB3YJXMYk"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Heavy Ball Momentum)\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "ZczdB3YJXMYk"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/momentum/experiment_mlp_cifar10_nesterov.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "4Jq3F-iMou50"
   },
   "source": [
    "# MLP on CIFAR-10 (Cohen 2022): Nesterov Accelerated Gradient -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "4Jq3F-iMou50"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "NIZWDdHJou53"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "NIZWDdHJou53"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "3iYJD2zKou54"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "3iYJD2zKou54"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "oaWG5y2iou54"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "oaWG5y2iou54"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "t_kP1tzjou54"
   },
   "outputs": [],
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"3-layer MLP matching Cohen 2022 EoS: width 200, tanh activation.\"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.Tanh()\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x\n"
   ],
   "id": "t_kP1tzjou54"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "-n2S17vXou55"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "-n2S17vXou55"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "9nYFr8Itou55"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 200\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "9nYFr8Itou55"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "-mqu9Dgyou55"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "-mqu9Dgyou55"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "1JYYcv9dou55"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "1JYYcv9dou55"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "-aoemuVWou55"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "-aoemuVWou55"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "T-S8PC9dou56"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "T-S8PC9dou56"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "tSBYu46Jou56"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Nesterov Accelerated Gradient on CIFAR-10 (MLP)\n",
    "learning_rate = 0.08\n",
    "beta1 = 0.8\n",
    "# (no beta2 for this optimizer)\n",
    "# (no eps for this optimizer)\n",
    "n_iterations = 12000\n",
    "warmup_iterations = 10000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "# chunk_size defaults to full-batch HVP\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / ((1 - beta1) * (1 + 2 * beta1))\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 10\n",
    "dt_sf = 0.1\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 10\n",
    "dt_rod = 0.1\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "tSBYu46Jou56"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "blgcECcIou56"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "blgcECcIou56"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "EBKlBXucou56"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Nesterov Accelerated Gradient\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, non-adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_raw_sharpness = []       # top-1 raw eigenvalue (scalar)\n",
    "disc_raw_eigs = []            # top-n_eig raw eigenvalues (array)\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_raw_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_raw_sharpness = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "# eos_threshold_raw is the raw-Hessian EoS threshold (= eos_threshold_eff / lr)\n",
    "eos_threshold_raw = eos_threshold_eff / learning_rate\n",
    "\n",
    "print(f\"Running Nesterov Accelerated Gradient in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    theta_disc = w_disc - learning_rate * beta1 * m_disc\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(theta_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    w_disc_next = w_disc - learning_rate * m_disc_next\n",
    "\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_raw_sharpness.append(raw_eigs_disc[0].item())\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_raw_sharpness.append(raw_eigs_sf[0].item())\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            theta_bar_sf = w_bar_sf - learning_rate * beta1 * m_bar_sf\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(theta_bar_sf)\n",
    "            dw = -learning_rate * (beta1 * m_bar_sf + (1 - beta1) * grad_sf_pt)\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            raw_eigs_rod, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_raw_sharpness.append(raw_eigs_rod[0].item())\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            theta_bar_rod = w_bar_rod - learning_rate * beta1 * m_bar_rod\n",
    "            epsilon = delta_rod_cur - learning_rate * beta1 * mu_rod_cur\n",
    "            w_plus_rod  = theta_bar_rod + epsilon\n",
    "            w_minus_rod = theta_bar_rod - epsilon\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -learning_rate * (beta1 * m_bar_rod + (1 - beta1) * grad_avg)\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "\n",
    "            # Phase-space forces F+/F- = [a+/-; b+/-]\n",
    "            a_plus  = -learning_rate * (beta1 * (m_bar_rod + mu_rod_cur) + (1 - beta1) * grad_plus)\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -learning_rate * (beta1 * (m_bar_rod - mu_rod_cur) + (1 - beta1) * grad_minus)\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # Advance discrete\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n"
   ],
   "id": "EBKlBXucou56"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "m8qKfzbZou56"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "m8qKfzbZou56"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "sjD-q82Zou57"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "sjD-q82Zou57"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "gCsQj3N-ou57"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Raw Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('MLP', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{Nesterov}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Raw Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_raw_sharpness[:len(sharpness_iters_post)] if sf_raw_sharpness else []\n",
    "rod_sharp_post = rod_raw_sharpness[:len(sharpness_iters_post)] if rod_raw_sharpness else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_raw_sharpness[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{Nesterov}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_raw, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{Nesterov}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{Nesterov}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_nesterov_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_nesterov_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_nesterov_mlp.pdf\")\n"
   ],
   "id": "gCsQj3N-ou57"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "u7lDHv4Rou57"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "u7lDHv4Rou57"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "8W0bF1nxou57"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 6\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('MLP', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Nesterov}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Raw Sharpness (EoS-indicating for non-adaptive momentum)\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_raw_sharpness:\n",
    "    ax.plot(disc_sharpness_iters, disc_raw_sharpness, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Nesterov}}$')\n",
    "if sf_raw_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_raw_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_sharpness:\n",
    "    ax.plot(rod_sharpness_iters, rod_raw_sharpness, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_raw, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Nesterov}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Nesterov}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{Nesterov}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{Nesterov}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{Nesterov}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_nesterov_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_nesterov_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_nesterov_mlp.pdf\")\n"
   ],
   "id": "8W0bF1nxou57"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "yYEOGcgiou57"
   },
   "source": [
    "## Summary"
   ],
   "id": "yYEOGcgiou57"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "DXScxTMrou57"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Nesterov Accelerated Gradient)\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "DXScxTMrou57"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/momentum/experiment_vit_cifar10_hb.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "eMSCtGBbsE2W",
   "metadata": {
    "id": "eMSCtGBbsE2W"
   },
   "source": [
    "# ViT on CIFAR-10 (Cohen 2022): Heavy Ball Momentum -- Discrete vs Stable Flow vs Rod Flow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "16m1Vb3asE2a",
   "metadata": {
    "id": "16m1Vb3asE2a"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fZ937TNZsE2c",
   "metadata": {
    "id": "fZ937TNZsE2c"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "from src.architectures.utils import replace_layernorm, TrainableLayerNorm\n",
    "from vit_pytorch import SimpleViT\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "I2BVH6EHsE2d",
   "metadata": {
    "id": "I2BVH6EHsE2d"
   },
   "source": [
    "## Define the Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "iY5n7ic0sE2e",
   "metadata": {
    "id": "iY5n7ic0sE2e"
   },
   "outputs": [],
   "source": [
    "def make_vit(image_size=32, num_classes=10, init_scale=0.5):\n",
    "    \"\"\"SimpleViT (Cohen & Damian 2024): depth=3, dim=64, heads=8, mlp_dim=256, patch_size=4.\n",
    "    Final head initialized at init_scale x default to lower init curvature.\n",
    "    LayerNorm replaced with TrainableLayerNorm for correct third derivatives.\"\"\"\n",
    "    model = SimpleViT(\n",
    "        image_size=image_size,\n",
    "        patch_size=4,\n",
    "        num_classes=num_classes,\n",
    "        dim=64,\n",
    "        depth=3,\n",
    "        heads=8,\n",
    "        mlp_dim=256,\n",
    "    )\n",
    "    with torch.no_grad():\n",
    "        model.linear_head.weight.mul_(init_scale)\n",
    "        model.linear_head.bias.mul_(init_scale)\n",
    "    replace_layernorm(model, TrainableLayerNorm)\n",
    "    return model\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4AkeehF5sE2f",
   "metadata": {
    "id": "4AkeehF5sE2f"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "Oc8jiF6IsE2f",
   "metadata": {
    "id": "Oc8jiF6IsE2f"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "qXXxupyZsE2g",
   "metadata": {
    "id": "qXXxupyZsE2g"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = make_vit(image_size=32, num_classes=output_dim, init_scale=0.5).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "# Microbatch to fit ViT attention in GPU memory.\n",
    "microbatch_size = 5000  # tune down if you OOM\n",
    "batches = [\n",
    "    Examples(inputs=X[i:i + microbatch_size], labels=y[i:i + microbatch_size])\n",
    "    for i in range(0, n_samples, microbatch_size)\n",
    "]\n",
    "print(f\"Using {len(batches)} microbatches of size {microbatch_size}\")\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "OSPfd6jvsE2h",
   "metadata": {
    "id": "OSPfd6jvsE2h"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4OJ8PcqSsE2i",
   "metadata": {
    "id": "4OJ8PcqSsE2i"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3kmpRjRSsE2i",
   "metadata": {
    "id": "3kmpRjRSsE2i"
   },
   "source": [
    "## Hyperparameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "30-fEjlfsE2j",
   "metadata": {
    "id": "30-fEjlfsE2j"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Heavy Ball Momentum on CIFAR-10 (ViT)\n",
    "learning_rate = 0.04\n",
    "beta1 = 0.3\n",
    "# (no beta2 for this optimizer)\n",
    "# (no eps for this optimizer)\n",
    "n_iterations = 16000\n",
    "warmup_iterations = 14000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "chunk_size = 1  # sequential HVPs to cut memory\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / (1 - beta1)\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "xcWdlInWsE2j",
   "metadata": {
    "id": "xcWdlInWsE2j"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "PDzuZ9OcsE2j",
   "metadata": {
    "id": "PDzuZ9OcsE2j"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Heavy Ball Momentum\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, non-adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_raw_sharpness = []       # top-1 raw eigenvalue (scalar)\n",
    "disc_raw_eigs = []            # top-n_eig raw eigenvalues (array)\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_raw_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_raw_sharpness = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "# eos_threshold_raw is the raw-Hessian EoS threshold (= eos_threshold_eff / lr)\n",
    "eos_threshold_raw = eos_threshold_eff / learning_rate\n",
    "\n",
    "print(f\"Running Heavy Ball Momentum in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    w_disc_next = w_disc - learning_rate * m_disc_next\n",
    "\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_raw_sharpness.append(raw_eigs_disc[0].item())\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_raw_sharpness.append(raw_eigs_sf[0].item())\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(w_bar_sf)\n",
    "            dw = -learning_rate * (beta1 * m_bar_sf + (1 - beta1) * grad_sf_pt)\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            raw_eigs_rod, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_raw_sharpness.append(raw_eigs_rod[0].item())\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            w_plus_rod  = w_bar_rod + delta_rod_cur\n",
    "            w_minus_rod = w_bar_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -learning_rate * (beta1 * m_bar_rod + (1 - beta1) * grad_avg)\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "\n",
    "            # Phase-space forces F+/F- = [a+/-; b+/-]\n",
    "            a_plus  = -learning_rate * (beta1 * (m_bar_rod + mu_rod_cur) + (1 - beta1) * grad_plus)\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -learning_rate * (beta1 * (m_bar_rod - mu_rod_cur) + (1 - beta1) * grad_minus)\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # Advance discrete\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "yU_Ry1UVsE2k",
   "metadata": {
    "id": "yU_Ry1UVsE2k"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "hmLwW6oRsE2k",
   "metadata": {
    "id": "hmLwW6oRsE2k"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "rCcRRzFZsE2l",
   "metadata": {
    "id": "rCcRRzFZsE2l"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Raw Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('ViT', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{HB}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Raw Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_raw_sharpness[:len(sharpness_iters_post)] if sf_raw_sharpness else []\n",
    "rod_sharp_post = rod_raw_sharpness[:len(sharpness_iters_post)] if rod_raw_sharpness else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_raw_sharpness[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{HB}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_raw, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{HB}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{HB}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_hb_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_hb_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_hb_vit.pdf\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "AhBs6zQssE2l",
   "metadata": {
    "id": "AhBs6zQssE2l"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "Ko501o-PsE2m",
   "metadata": {
    "id": "Ko501o-PsE2m"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 6\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('ViT', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{HB}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Raw Sharpness (EoS-indicating for non-adaptive momentum)\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_raw_sharpness:\n",
    "    ax.plot(disc_sharpness_iters, disc_raw_sharpness, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{HB}}$')\n",
    "if sf_raw_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_raw_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_sharpness:\n",
    "    ax.plot(rod_sharpness_iters, rod_raw_sharpness, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_raw, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{HB}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{HB}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{HB}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{HB}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{HB}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_hb_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_hb_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_hb_vit.pdf\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "Tz8CJzFcsE2m",
   "metadata": {
    "id": "Tz8CJzFcsE2m"
   },
   "source": [
    "## Summary"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "suTRTqI7sE2m",
   "metadata": {
    "id": "suTRTqI7sE2m"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Heavy Ball Momentum)\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/momentum/experiment_vit_cifar10_nesterov.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "A_t5E6MdsFKJ",
   "metadata": {
    "id": "A_t5E6MdsFKJ"
   },
   "source": [
    "# ViT on CIFAR-10 (Cohen 2022): Nesterov Accelerated Gradient -- Discrete vs Stable Flow vs Rod Flow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "upo7ujFFsFKM",
   "metadata": {
    "id": "upo7ujFFsFKM"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "PI9Yvgn1sFKN",
   "metadata": {
    "id": "PI9Yvgn1sFKN"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "from src.architectures.utils import replace_layernorm, TrainableLayerNorm\n",
    "from vit_pytorch import SimpleViT\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "A1eTu8_isFKO",
   "metadata": {
    "id": "A1eTu8_isFKO"
   },
   "source": [
    "## Define the Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "oQYtRqDLsFKO",
   "metadata": {
    "id": "oQYtRqDLsFKO"
   },
   "outputs": [],
   "source": [
    "def make_vit(image_size=32, num_classes=10, init_scale=0.5):\n",
    "    \"\"\"SimpleViT (Cohen & Damian 2024): depth=3, dim=64, heads=8, mlp_dim=256, patch_size=4.\n",
    "    Final head initialized at init_scale x default to lower init curvature.\n",
    "    LayerNorm replaced with TrainableLayerNorm for correct third derivatives.\"\"\"\n",
    "    model = SimpleViT(\n",
    "        image_size=image_size,\n",
    "        patch_size=4,\n",
    "        num_classes=num_classes,\n",
    "        dim=64,\n",
    "        depth=3,\n",
    "        heads=8,\n",
    "        mlp_dim=256,\n",
    "    )\n",
    "    with torch.no_grad():\n",
    "        model.linear_head.weight.mul_(init_scale)\n",
    "        model.linear_head.bias.mul_(init_scale)\n",
    "    replace_layernorm(model, TrainableLayerNorm)\n",
    "    return model\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dv1149JFsFKO",
   "metadata": {
    "id": "dv1149JFsFKO"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cmnmxmVrsFKO",
   "metadata": {
    "id": "cmnmxmVrsFKO"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "BGDHGwjOsFKP",
   "metadata": {
    "id": "BGDHGwjOsFKP"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = make_vit(image_size=32, num_classes=output_dim, init_scale=0.5).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "# Microbatch to fit ViT attention in GPU memory.\n",
    "microbatch_size = 5000  # tune down if you OOM\n",
    "batches = [\n",
    "    Examples(inputs=X[i:i + microbatch_size], labels=y[i:i + microbatch_size])\n",
    "    for i in range(0, n_samples, microbatch_size)\n",
    "]\n",
    "print(f\"Using {len(batches)} microbatches of size {microbatch_size}\")\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "Fh7Rh_mYsFKP",
   "metadata": {
    "id": "Fh7Rh_mYsFKP"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2c89WWjqsFKP",
   "metadata": {
    "id": "2c89WWjqsFKP"
   },
   "outputs": [],
   "source": [
    "class PhaseSpaceLowRankSigma:\n",
    "    \"\"\"Low-rank covariance of [delta; mu] in R^{2d} for momentum rod flow.\n",
    "\n",
    "    V in R^{2d x rank} is orthonormal, S in R^{rank x rank} is symmetric.\n",
    "    ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma\n",
    "    where F_+, F_- are the stacked [a; b] forces (a = position force on w,\n",
    "    b = momentum force on m).\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.n_params = n_params\n",
    "        self.dim = 2 * n_params\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(self.dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta_mu(self, delta, mu):\n",
    "        vec = torch.cat([delta, mu])\n",
    "        norm = vec.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = vec / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta_mu(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        phase_vec = (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "        return phase_vec[: self.n_params], phase_vec[self.n_params :]\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "MZ-CFgISsFKQ",
   "metadata": {
    "id": "MZ-CFgISsFKQ"
   },
   "source": [
    "## Hyperparameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "UTBlW4visFKQ",
   "metadata": {
    "id": "UTBlW4visFKQ"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Nesterov Accelerated Gradient on CIFAR-10 (ViT)\n",
    "learning_rate = 0.02\n",
    "beta1 = 0.4\n",
    "# (no beta2 for this optimizer)\n",
    "# (no eps for this optimizer)\n",
    "n_iterations = 15010\n",
    "warmup_iterations = 15000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "chunk_size = 1  # sequential HVPs to cut memory\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2 * (1 + beta1) / ((1 - beta1) * (1 + 2 * beta1))\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta1: {beta1}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "iKL53IZDsFKQ",
   "metadata": {
    "id": "iKL53IZDsFKQ"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "wa_PhxHnsFKQ",
   "metadata": {
    "id": "wa_PhxHnsFKQ"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Nesterov Accelerated Gradient\n",
    "# Discrete / Stable Flow / Rod Flow (phase-space, non-adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "m_disc = torch.zeros_like(w_disc)\n",
    "\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "\n",
    "# ---------- Flow states ----------\n",
    "w_bar_sf = None\n",
    "m_bar_sf = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_bar_rod = None\n",
    "m_bar_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_raw_sharpness = []       # top-1 raw eigenvalue (scalar)\n",
    "disc_raw_eigs = []            # top-n_eig raw eigenvalues (array)\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mu_norms = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_raw_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_raw_sharpness = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "mu_norm_disc_post = []\n",
    "mu_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "# eos_threshold_raw is the raw-Hessian EoS threshold (= eos_threshold_eff / lr)\n",
    "eos_threshold_raw = eos_threshold_eff / learning_rate\n",
    "\n",
    "print(f\"Running Nesterov Accelerated Gradient in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    theta_disc = w_disc - learning_rate * beta1 * m_disc\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(theta_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    m_disc_next = beta1 * m_disc + (1 - beta1) * grad_disc\n",
    "    w_disc_next = w_disc - learning_rate * m_disc_next\n",
    "\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    m_bar_disc = (m_disc + m_disc_next) / 2\n",
    "    mu_disc = (m_disc_next - m_disc) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_mu_norms.append(mu_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_raw_sharpness.append(raw_eigs_disc[0].item())\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_bar_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_bar_sf = w_bar_disc.clone()\n",
    "        m_bar_sf = m_bar_disc.clone()\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_bar_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "\n",
    "        w_bar_rod = w_bar_disc.clone()\n",
    "        m_bar_rod = m_bar_disc.clone()\n",
    "        sigma_rod = PhaseSpaceLowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta_mu(delta_disc, mu_disc)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_bar_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "        print(f\"    Initial ||mu||:    {mu_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_bar_sf is not None:\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_bar_sf)\n",
    "            sf_raw_sharpness.append(raw_eigs_sf[0].item())\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            theta_bar_sf = w_bar_sf - learning_rate * beta1 * m_bar_sf\n",
    "            grad_sf_pt, _ = loss_fn.grad_and_value(theta_bar_sf)\n",
    "            dw = -learning_rate * (beta1 * m_bar_sf + (1 - beta1) * grad_sf_pt)\n",
    "            dm = (1 - beta1) * (grad_sf_pt - m_bar_sf)\n",
    "            w_bar_sf = w_bar_sf + dw * dt_sf\n",
    "            m_bar_sf = m_bar_sf + dm * dt_sf\n",
    "        sf_loss.append(loss_fn(w_bar_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_bar_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            raw_eigs_rod, _, _ = eig_solver_rod_raw.update(w_bar_rod)\n",
    "            rod_raw_sharpness.append(raw_eigs_rod[0].item())\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "            theta_bar_rod = w_bar_rod - learning_rate * beta1 * m_bar_rod\n",
    "            epsilon = delta_rod_cur - learning_rate * beta1 * mu_rod_cur\n",
    "            w_plus_rod  = theta_bar_rod + epsilon\n",
    "            w_minus_rod = theta_bar_rod - epsilon\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            # Center dynamics\n",
    "            dw_bar = -learning_rate * (beta1 * m_bar_rod + (1 - beta1) * grad_avg)\n",
    "            dm_bar = (1 - beta1) * (grad_avg - m_bar_rod)\n",
    "\n",
    "            # Phase-space forces F+/F- = [a+/-; b+/-]\n",
    "            a_plus  = -learning_rate * (beta1 * (m_bar_rod + mu_rod_cur) + (1 - beta1) * grad_plus)\n",
    "            b_plus  = (1 - beta1) * (grad_plus  - (m_bar_rod + mu_rod_cur))\n",
    "            a_minus = -learning_rate * (beta1 * (m_bar_rod - mu_rod_cur) + (1 - beta1) * grad_minus)\n",
    "            b_minus = (1 - beta1) * (grad_minus - (m_bar_rod - mu_rod_cur))\n",
    "            F_plus  = torch.cat([a_plus,  b_plus])\n",
    "            F_minus = torch.cat([a_minus, b_minus])\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_bar_rod = w_bar_rod + dw_bar * dt_rod\n",
    "            m_bar_rod = m_bar_rod + dm_bar * dt_rod\n",
    "\n",
    "        delta_rod_cur, mu_rod_cur = sigma_rod.get_delta_mu()\n",
    "        rod_loss_wbar.append(loss_fn(w_bar_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_bar_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "        mu_norm_disc_post.append(mu_disc.norm().item())\n",
    "        mu_norm_rod.append(mu_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # Advance discrete\n",
    "    w_disc = w_disc_next\n",
    "    m_disc = m_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1DOiCWfBsFKQ",
   "metadata": {
    "id": "1DOiCWfBsFKQ"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "06TvfdnLsFKR",
   "metadata": {
    "id": "06TvfdnLsFKR"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "wdF-Im8VsFKR",
   "metadata": {
    "id": "wdF-Im8VsFKR"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Raw Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('ViT', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{Nesterov}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Raw Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_raw_sharpness[:len(sharpness_iters_post)] if sf_raw_sharpness else []\n",
    "rod_sharp_post = rod_raw_sharpness[:len(sharpness_iters_post)] if rod_raw_sharpness else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_raw_sharpness[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{Nesterov}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_raw, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{Nesterov}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{Nesterov}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_nesterov_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_nesterov_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_nesterov_vit.pdf\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "M1zPG1uSsFKR",
   "metadata": {
    "id": "M1zPG1uSsFKR"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "HYjpnm0CsFKR",
   "metadata": {
    "id": "HYjpnm0CsFKR"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 6\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('ViT', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Nesterov}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Raw Sharpness (EoS-indicating for non-adaptive momentum)\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_raw_sharpness:\n",
    "    ax.plot(disc_sharpness_iters, disc_raw_sharpness, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{Nesterov}}$')\n",
    "if sf_raw_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_raw_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_sharpness:\n",
    "    ax.plot(rod_sharpness_iters, rod_raw_sharpness, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_raw, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Nesterov}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{Nesterov}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{Nesterov}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Momentum Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_mu_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\mu_{\\mathrm{Nesterov}}\\|$')\n",
    "if mu_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(mu_norm_rod)], mu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\mu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Momentum\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{Nesterov}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_nesterov_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_nesterov_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_nesterov_vit.pdf\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "KVmPi66OsFKR",
   "metadata": {
    "id": "KVmPi66OsFKR"
   },
   "source": [
    "## Summary"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7sUCBHKPsFKS",
   "metadata": {
    "id": "7sUCBHKPsFKS"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Nesterov Accelerated Gradient)\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/rmsprop/experiment_cnn_cifar10_rmsprop.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "IYCYC7XoNPyW"
   },
   "source": [
    "# CNN on CIFAR-10 (Cohen 2022): RMSProp (per-element) -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "IYCYC7XoNPyW"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "QQw5nvPKNPyb"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "QQw5nvPKNPyb"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "YNtFtS5NNPyd"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "YNtFtS5NNPyd"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "DG_PLMghNPyd"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "DG_PLMghNPyd"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "ATu2ngbSNPye"
   },
   "outputs": [],
   "source": [
    "class CNN(nn.Module):\n",
    "    \"\"\"2-conv CNN with avg-pool and tanh activation.\"\"\"\n",
    "    def __init__(self, in_channels=3, num_filters=32, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.conv1 = nn.Conv2d(in_channels, num_filters, kernel_size=3, padding=1)\n",
    "        self.conv2 = nn.Conv2d(num_filters, num_filters, kernel_size=3, padding=1)\n",
    "        self.pool = nn.AvgPool2d(2, 2)\n",
    "        self.activation = nn.Tanh()\n",
    "        self.fc = nn.Linear(num_filters * 8 * 8, output_dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.activation(self.conv1(x))\n",
    "        x = self.pool(x)\n",
    "        x = self.activation(self.conv2(x))\n",
    "        x = self.pool(x)\n",
    "        x = x.flatten(1)\n",
    "        x = self.fc(x)\n",
    "        return x\n"
   ],
   "id": "ATu2ngbSNPye"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "j9rfhFy6NPye"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "j9rfhFy6NPye"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "V8XP1cwmNPye"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "V8XP1cwmNPye"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "TWj72olKNPyf"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = CNN(in_channels=3, num_filters=32, output_dim=output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "TWj72olKNPyf"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "H6E4a6K-NPyf"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "H6E4a6K-NPyf"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "Vz_1AA-vNPyf"
   },
   "outputs": [],
   "source": [
    "class LowRankSigma:\n",
    "    \"\"\"Low-rank covariance for rod flow in weight space.\n",
    "\n",
    "    Tracks Sigma = V S V^T with V in R^{d x rank} (orthonormal) and S in\n",
    "    R^{rank x rank}. ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, dim, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.dim = dim\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta(self, delta):\n",
    "        norm = delta.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = delta / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        return (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        # Augment the basis with perpendicular components of F+/F-.\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "Vz_1AA-vNPyf"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Jyz9fJMENPyf"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "Jyz9fJMENPyf"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "bW7we1lfNPyf"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for RMSProp (per-element) on CIFAR-10 (CNN)\n",
    "learning_rate = 0.0001\n",
    "# (no beta1 for this optimizer)\n",
    "beta2 = 0.99\n",
    "eps = 0.0\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "chunk_size = 1  # sequential HVPs to cut memory\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2.0\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "bW7we1lfNPyf"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "6LvCR_W1NPyg"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "6LvCR_W1NPyg"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "Mmzm8x0INPyg"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: RMSProp (per-element)\n",
    "# Discrete / Stable Flow / Rod Flow (weight-only phase space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "nu_disc = torch.zeros_like(w_disc)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "\n",
    "# ---------- Flow states (initialized at warmup) ----------\n",
    "w_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage arrays ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "# Preconditioned-sharpness crit threshold (0.975 * eos_eff for counting eigs)\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running RMSProp (per-element) in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    g_sq_reduce = grad_disc.square()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "    nu_hat_disc = nu_disc_next\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    w_disc_next = w_disc - d_current * grad_disc\n",
    "    disc_mean_ess.append(d_current.mean().item())\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner((torch.sqrt(nu_hat_disc) + eps) / learning_rate)\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS AT WARMUP\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_sf = w_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone()\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        sf_loss.append(loss_fn(w_sf).item())\n",
    "\n",
    "        w_rod = w_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone()\n",
    "        sigma_rod = LowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta(delta_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        rod_loss_wbar.append(loss_fn(w_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS (post-warmup)\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_sf is not None:\n",
    "        bc2_flow = 1.0\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf, _ = loss_fn.grad_and_value(w_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * grad_sf\n",
    "            dnu = (1 - beta2) * (grad_sf.square() - nu_sf)\n",
    "            w_sf = w_sf + dw * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur = sigma_rod.get_delta()\n",
    "            w_plus_rod = w_rod + delta_rod_cur\n",
    "            w_minus_rod = w_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "            F_plus = -d_rod * grad_plus\n",
    "            F_minus = -d_rod * grad_minus\n",
    "            dw_bar = -d_rod * grad_avg\n",
    "            dnu_bar = (1 - beta2) * ((grad_plus.square() + grad_minus.square()) / 2 - nu_rod)\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_rod = w_rod + dw_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur = sigma_rod.get_delta()\n",
    "        rod_loss_wbar.append(loss_fn(w_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(nu_bar_disc.norm().item())\n",
    "        nu_norm_sf.append(nu_sf.norm().item())\n",
    "        nu_norm_rod.append(nu_rod.norm().item())\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    # Advance discrete\n",
    "    w_disc = w_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ],
   "id": "Mmzm8x0INPyg"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "wcSmVxQBNPyg"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "wcSmVxQBNPyg"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "LHaL7px5NPyg"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "LHaL7px5NPyg"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "_ULtfXm5NPyg"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('CNN', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{RMS}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{RMS}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_rmsprop_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_rmsprop_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_rmsprop_cnn.pdf\")\n"
   ],
   "id": "_ULtfXm5NPyg"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "QSRm9rGmNPyh"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "QSRm9rGmNPyh"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "b902o85kNPyh"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 7\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('CNN', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{RMS}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{RMS}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{RMS}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{RMS}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RMS}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_rmsprop_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_rmsprop_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_rmsprop_cnn.pdf\")\n"
   ],
   "id": "b902o85kNPyh"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "9nfhG-K9NPyh"
   },
   "source": [
    "## Summary"
   ],
   "id": "9nfhG-K9NPyh"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "SPeYubjONPyh"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (RMSProp (per-element))\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "SPeYubjONPyh"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/rmsprop/experiment_cnn_cifar10_srmsprop.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "kciAbknzO6T5",
   "metadata": {
    "id": "kciAbknzO6T5"
   },
   "source": [
    "# CNN on CIFAR-10 (Cohen 2022): Scalar RMSProp -- Discrete vs Stable Flow vs Rod Flow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "xwEhJsEyO6T8",
   "metadata": {
    "id": "xwEhJsEyO6T8"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dzxnTfpeO6T9",
   "metadata": {
    "id": "dzxnTfpeO6T9"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "i7ud5yPIO6T9",
   "metadata": {
    "id": "i7ud5yPIO6T9"
   },
   "source": [
    "## Define the Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3tWOhNu0O6T9",
   "metadata": {
    "id": "3tWOhNu0O6T9"
   },
   "outputs": [],
   "source": [
    "class CNN(nn.Module):\n",
    "    \"\"\"2-conv CNN with avg-pool and tanh activation.\"\"\"\n",
    "    def __init__(self, in_channels=3, num_filters=32, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.conv1 = nn.Conv2d(in_channels, num_filters, kernel_size=3, padding=1)\n",
    "        self.conv2 = nn.Conv2d(num_filters, num_filters, kernel_size=3, padding=1)\n",
    "        self.pool = nn.AvgPool2d(2, 2)\n",
    "        self.activation = nn.Tanh()\n",
    "        self.fc = nn.Linear(num_filters * 8 * 8, output_dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.activation(self.conv1(x))\n",
    "        x = self.pool(x)\n",
    "        x = self.activation(self.conv2(x))\n",
    "        x = self.pool(x)\n",
    "        x = x.flatten(1)\n",
    "        x = self.fc(x)\n",
    "        return x\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "IJ4kawkDO6T-",
   "metadata": {
    "id": "IJ4kawkDO6T-"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "KUpGX9pZO6T-",
   "metadata": {
    "id": "KUpGX9pZO6T-"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "AN4Z4du2O6T-",
   "metadata": {
    "id": "AN4Z4du2O6T-"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = CNN(in_channels=3, num_filters=32, output_dim=output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "zEfKNvxiO6T-",
   "metadata": {
    "id": "zEfKNvxiO6T-"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "UEGrJGfrO6T_",
   "metadata": {
    "id": "UEGrJGfrO6T_"
   },
   "outputs": [],
   "source": [
    "class LowRankSigma:\n",
    "    \"\"\"Low-rank covariance for rod flow in weight space.\n",
    "\n",
    "    Tracks Sigma = V S V^T with V in R^{d x rank} (orthonormal) and S in\n",
    "    R^{rank x rank}. ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, dim, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.dim = dim\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta(self, delta):\n",
    "        norm = delta.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = delta / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        return (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        # Augment the basis with perpendicular components of F+/F-.\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "pjp8FEiVO6T_",
   "metadata": {
    "id": "pjp8FEiVO6T_"
   },
   "source": [
    "## Hyperparameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c2Wx-mDcO6T_",
   "metadata": {
    "id": "c2Wx-mDcO6T_"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Scalar RMSProp on CIFAR-10 (CNN)\n",
    "learning_rate = 0.0001\n",
    "# (no beta1 for this optimizer)\n",
    "beta2 = 0.99\n",
    "eps = 0.0\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "chunk_size = 1  # sequential HVPs to cut memory\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2.0\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "mIKJeaOQO6T_",
   "metadata": {
    "id": "mIKJeaOQO6T_"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "_d5k1PixO6T_",
   "metadata": {
    "id": "_d5k1PixO6T_"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Scalar RMSProp\n",
    "# Discrete / Stable Flow / Rod Flow (weight-only phase space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "nu_disc = torch.tensor(0.0, device=device)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "\n",
    "# ---------- Flow states (initialized at warmup) ----------\n",
    "w_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage arrays ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "# Preconditioned-sharpness crit threshold (0.975 * eos_eff for counting eigs)\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running Scalar RMSProp in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    g_sq_reduce = grad_disc.square().mean()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "    nu_hat_disc = nu_disc_next\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    w_disc_next = w_disc - d_current * grad_disc\n",
    "    disc_mean_ess.append(float(d_current))\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner(((torch.sqrt(nu_hat_disc) + eps) / learning_rate).expand(n_params))\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS AT WARMUP\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_sf = w_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone()\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        sf_loss.append(loss_fn(w_sf).item())\n",
    "\n",
    "        w_rod = w_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone()\n",
    "        sigma_rod = LowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta(delta_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        rod_loss_wbar.append(loss_fn(w_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS (post-warmup)\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_sf is not None:\n",
    "        bc2_flow = 1.0\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner(((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf, _ = loss_fn.grad_and_value(w_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * grad_sf\n",
    "            dnu = (1 - beta2) * (grad_sf.square().mean() - nu_sf)\n",
    "            w_sf = w_sf + dw * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner(((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur = sigma_rod.get_delta()\n",
    "            w_plus_rod = w_rod + delta_rod_cur\n",
    "            w_minus_rod = w_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "            F_plus = -d_rod * grad_plus\n",
    "            F_minus = -d_rod * grad_minus\n",
    "            dw_bar = -d_rod * grad_avg\n",
    "            dnu_bar = (1 - beta2) * ((grad_plus.square().mean() + grad_minus.square().mean()) / 2 - nu_rod)\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_rod = w_rod + dw_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur = sigma_rod.get_delta()\n",
    "        rod_loss_wbar.append(loss_fn(w_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(float(nu_bar_disc))\n",
    "        nu_norm_sf.append(float(nu_sf))\n",
    "        nu_norm_rod.append(float(nu_rod))\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    # Advance discrete\n",
    "    w_disc = w_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "lrptxbxTO6UA",
   "metadata": {
    "id": "lrptxbxTO6UA"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "B3pFb3aJO6UA",
   "metadata": {
    "id": "B3pFb3aJO6UA"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "I3nUknZpO6UA",
   "metadata": {
    "id": "I3nUknZpO6UA"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('CNN', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SRMS}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SRMS}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_srmsprop_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_srmsprop_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_srmsprop_cnn.pdf\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7iTsrLVeO6UA",
   "metadata": {
    "id": "7iTsrLVeO6UA"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "Yl5abgSzO6UB",
   "metadata": {
    "id": "Yl5abgSzO6UB"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 7\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('CNN', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SRMS}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SRMS}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{SRMS}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{SRMS}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SRMS}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_srmsprop_cnn.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_srmsprop_cnn.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_srmsprop_cnn.pdf\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "FZNn85cMO6UB",
   "metadata": {
    "id": "FZNn85cMO6UB"
   },
   "source": [
    "## Summary"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "u77rCcKpO6UB",
   "metadata": {
    "id": "u77rCcKpO6UB"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Scalar RMSProp)\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/rmsprop/experiment_mlp_cifar10_rmsprop.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "OL1RuYn1aoRX"
   },
   "source": [
    "# MLP on CIFAR-10 (Cohen 2022): RMSProp (per-element) -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "OL1RuYn1aoRX"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "QnsiRiH6aoRZ"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "QnsiRiH6aoRZ"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "eEW2WFpnaoRa"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "eEW2WFpnaoRa"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Q5y5Mc_caoRb"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "Q5y5Mc_caoRb"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "GiXGZgoyaoRb"
   },
   "outputs": [],
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"3-layer MLP matching Cohen 2022 EoS: width 200, tanh activation.\"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.Tanh()\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x\n"
   ],
   "id": "GiXGZgoyaoRb"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "vmG76QbJaoRc"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "vmG76QbJaoRc"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "ksD5q2BDaoRc"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 200\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "ksD5q2BDaoRc"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "mjnAypABaoRd"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "mjnAypABaoRd"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "A_mqzlPPaoRd"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "A_mqzlPPaoRd"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "UR2zr01QaoRe"
   },
   "outputs": [],
   "source": [
    "class LowRankSigma:\n",
    "    \"\"\"Low-rank covariance for rod flow in weight space.\n",
    "\n",
    "    Tracks Sigma = V S V^T with V in R^{d x rank} (orthonormal) and S in\n",
    "    R^{rank x rank}. ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, dim, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.dim = dim\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta(self, delta):\n",
    "        norm = delta.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = delta / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        return (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        # Augment the basis with perpendicular components of F+/F-.\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "UR2zr01QaoRe"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "znu6BnAfaoRe"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "znu6BnAfaoRe"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "X9ws3C0aaoRf"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for RMSProp (per-element) on CIFAR-10 (MLP)\n",
    "learning_rate = 0.0001\n",
    "# (no beta1 for this optimizer)\n",
    "beta2 = 0.99\n",
    "eps = 0.0\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "# chunk_size defaults to full-batch HVP\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2.0\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 10\n",
    "dt_sf = 0.1\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 10\n",
    "dt_rod = 0.1\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "X9ws3C0aaoRf"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "1NijTP0UaoRf"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "1NijTP0UaoRf"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "YUD4-2noaoRf"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: RMSProp (per-element)\n",
    "# Discrete / Stable Flow / Rod Flow (weight-only phase space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "nu_disc = torch.zeros_like(w_disc)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4)\n",
    "\n",
    "# ---------- Flow states (initialized at warmup) ----------\n",
    "w_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage arrays ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "# Preconditioned-sharpness crit threshold (0.975 * eos_eff for counting eigs)\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running RMSProp (per-element) in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    g_sq_reduce = grad_disc.square()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "    nu_hat_disc = nu_disc_next\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    w_disc_next = w_disc - d_current * grad_disc\n",
    "    disc_mean_ess.append(d_current.mean().item())\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner((torch.sqrt(nu_hat_disc) + eps) / learning_rate)\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS AT WARMUP\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_sf = w_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone()\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        sf_loss.append(loss_fn(w_sf).item())\n",
    "\n",
    "        w_rod = w_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone()\n",
    "        sigma_rod = LowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta(delta_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        rod_loss_wbar.append(loss_fn(w_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS (post-warmup)\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_sf is not None:\n",
    "        bc2_flow = 1.0\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf, _ = loss_fn.grad_and_value(w_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * grad_sf\n",
    "            dnu = (1 - beta2) * (grad_sf.square() - nu_sf)\n",
    "            w_sf = w_sf + dw * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur = sigma_rod.get_delta()\n",
    "            w_plus_rod = w_rod + delta_rod_cur\n",
    "            w_minus_rod = w_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "            F_plus = -d_rod * grad_plus\n",
    "            F_minus = -d_rod * grad_minus\n",
    "            dw_bar = -d_rod * grad_avg\n",
    "            dnu_bar = (1 - beta2) * ((grad_plus.square() + grad_minus.square()) / 2 - nu_rod)\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_rod = w_rod + dw_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur = sigma_rod.get_delta()\n",
    "        rod_loss_wbar.append(loss_fn(w_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(nu_bar_disc.norm().item())\n",
    "        nu_norm_sf.append(nu_sf.norm().item())\n",
    "        nu_norm_rod.append(nu_rod.norm().item())\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    # Advance discrete\n",
    "    w_disc = w_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ],
   "id": "YUD4-2noaoRf"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "0YnW2cssaoRg"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "0YnW2cssaoRg"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "R0UdGF3VaoRg"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "R0UdGF3VaoRg"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "hsoRywDuaoRh"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('MLP', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{RMS}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{RMS}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_rmsprop_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_rmsprop_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_rmsprop_mlp.pdf\")\n"
   ],
   "id": "hsoRywDuaoRh"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "GJa3OoQeaoRi"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "GJa3OoQeaoRi"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "9QRPXT_TaoRi"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 7\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('MLP', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{RMS}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{RMS}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{RMS}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{RMS}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RMS}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_rmsprop_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_rmsprop_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_rmsprop_mlp.pdf\")\n"
   ],
   "id": "9QRPXT_TaoRi"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "9Lcx2acAaoRi"
   },
   "source": [
    "## Summary"
   ],
   "id": "9Lcx2acAaoRi"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "13CCXl53aoRj"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (RMSProp (per-element))\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "13CCXl53aoRj"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/rmsprop/experiment_mlp_cifar10_srmsprop.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "vxBX0CDMJkvp"
   },
   "source": [
    "# MLP on CIFAR-10 (Cohen 2022): Scalar RMSProp -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "vxBX0CDMJkvp"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "hlPSH1j5Jkvq"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "hlPSH1j5Jkvq"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "--zTChjNJkvr"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "--zTChjNJkvr"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "oMiwNSeBJkvr"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "oMiwNSeBJkvr"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "iT4GJwWDJkvr"
   },
   "outputs": [],
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"3-layer MLP matching Cohen 2022 EoS: width 200, tanh activation.\"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.Tanh()\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x\n"
   ],
   "id": "iT4GJwWDJkvr"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "M8RMGYvGJkvs"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "M8RMGYvGJkvs"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "iMoTr_fTJkvs"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 200\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "iMoTr_fTJkvs"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "s6DCKqhPJkvs"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "train_examples = Examples(inputs=X, labels=y)\n",
    "batches = [train_examples]\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "s6DCKqhPJkvs"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "b5CMXGnlJkvs"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "b5CMXGnlJkvs"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "RnK7nqrCJkvt"
   },
   "outputs": [],
   "source": [
    "class LowRankSigma:\n",
    "    \"\"\"Low-rank covariance for rod flow in weight space.\n",
    "\n",
    "    Tracks Sigma = V S V^T with V in R^{d x rank} (orthonormal) and S in\n",
    "    R^{rank x rank}. ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, dim, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.dim = dim\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta(self, delta):\n",
    "        norm = delta.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = delta / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        return (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        # Augment the basis with perpendicular components of F+/F-.\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "RnK7nqrCJkvt"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "YVaG08pHJkvt"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "YVaG08pHJkvt"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "ISwGSXtRJkvt"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Scalar RMSProp on CIFAR-10 (MLP)\n",
    "learning_rate = 0.0001\n",
    "# (no beta1 for this optimizer)\n",
    "beta2 = 0.99\n",
    "eps = 0.0\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "# chunk_size defaults to full-batch HVP\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2.0\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 10\n",
    "dt_sf = 0.1\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 10\n",
    "dt_rod = 0.1\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "ISwGSXtRJkvt"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "1naljmUBJkvt"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "1naljmUBJkvt"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "RJCi3nc3Jkvt"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Scalar RMSProp\n",
    "# Discrete / Stable Flow / Rod Flow (weight-only phase space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "nu_disc = torch.tensor(0.0, device=device)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4)\n",
    "\n",
    "# ---------- Flow states (initialized at warmup) ----------\n",
    "w_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage arrays ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "# Preconditioned-sharpness crit threshold (0.975 * eos_eff for counting eigs)\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running Scalar RMSProp in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    g_sq_reduce = grad_disc.square().mean()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "    nu_hat_disc = nu_disc_next\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    w_disc_next = w_disc - d_current * grad_disc\n",
    "    disc_mean_ess.append(float(d_current))\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner(((torch.sqrt(nu_hat_disc) + eps) / learning_rate).expand(n_params))\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS AT WARMUP\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_sf = w_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone()\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_sf, initial_neigs=n_eig, tol=1e-4)\n",
    "        sf_loss.append(loss_fn(w_sf).item())\n",
    "\n",
    "        w_rod = w_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone()\n",
    "        sigma_rod = LowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta(delta_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_rod, initial_neigs=n_eig, tol=1e-4)\n",
    "        rod_loss_wbar.append(loss_fn(w_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS (post-warmup)\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_sf is not None:\n",
    "        bc2_flow = 1.0\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner(((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf, _ = loss_fn.grad_and_value(w_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * grad_sf\n",
    "            dnu = (1 - beta2) * (grad_sf.square().mean() - nu_sf)\n",
    "            w_sf = w_sf + dw * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner(((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur = sigma_rod.get_delta()\n",
    "            w_plus_rod = w_rod + delta_rod_cur\n",
    "            w_minus_rod = w_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "            F_plus = -d_rod * grad_plus\n",
    "            F_minus = -d_rod * grad_minus\n",
    "            dw_bar = -d_rod * grad_avg\n",
    "            dnu_bar = (1 - beta2) * ((grad_plus.square().mean() + grad_minus.square().mean()) / 2 - nu_rod)\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_rod = w_rod + dw_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur = sigma_rod.get_delta()\n",
    "        rod_loss_wbar.append(loss_fn(w_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(float(nu_bar_disc))\n",
    "        nu_norm_sf.append(float(nu_sf))\n",
    "        nu_norm_rod.append(float(nu_rod))\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    # Advance discrete\n",
    "    w_disc = w_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ],
   "id": "RJCi3nc3Jkvt"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "7BSp-XWTJkvu"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "7BSp-XWTJkvu"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "2W0phqLZJkvu"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "2W0phqLZJkvu"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "y_LaXrbxJkvu"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('MLP', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SRMS}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SRMS}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_srmsprop_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_srmsprop_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_srmsprop_mlp.pdf\")\n"
   ],
   "id": "y_LaXrbxJkvu"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "Ntnvc0zcJkvu"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "Ntnvc0zcJkvu"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "1EvWOgMbJkvu"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 7\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('MLP', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SRMS}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SRMS}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{SRMS}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{SRMS}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SRMS}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_srmsprop_mlp.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_srmsprop_mlp.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_srmsprop_mlp.pdf\")\n"
   ],
   "id": "1EvWOgMbJkvu"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "tJC2EK7aJkvu"
   },
   "source": [
    "## Summary"
   ],
   "id": "tJC2EK7aJkvu"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "tkXLn1AMJkvv"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Scalar RMSProp)\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "tkXLn1AMJkvv"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/rmsprop/experiment_vit_cifar10_rmsprop.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "xriogozJ5A3z",
   "metadata": {
    "id": "xriogozJ5A3z"
   },
   "source": [
    "# ViT on CIFAR-10 (Cohen 2022): RMSProp (per-element) -- Discrete vs Stable Flow vs Rod Flow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "yqkd-M7d5A32",
   "metadata": {
    "id": "yqkd-M7d5A32"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "zj1pscrX5A33",
   "metadata": {
    "id": "zj1pscrX5A33"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "from src.architectures.utils import replace_layernorm, TrainableLayerNorm\n",
    "from vit_pytorch import SimpleViT\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2n4QJJot5A33",
   "metadata": {
    "id": "2n4QJJot5A33"
   },
   "source": [
    "## Define the Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "LXo7U1e75A33",
   "metadata": {
    "id": "LXo7U1e75A33"
   },
   "outputs": [],
   "source": [
    "def make_vit(image_size=32, num_classes=10, init_scale=0.5):\n",
    "    \"\"\"SimpleViT (Cohen & Damian 2024): depth=3, dim=64, heads=8, mlp_dim=256, patch_size=4.\n",
    "    Final head initialized at init_scale x default to lower init curvature.\n",
    "    LayerNorm replaced with TrainableLayerNorm for correct third derivatives.\"\"\"\n",
    "    model = SimpleViT(\n",
    "        image_size=image_size,\n",
    "        patch_size=4,\n",
    "        num_classes=num_classes,\n",
    "        dim=64,\n",
    "        depth=3,\n",
    "        heads=8,\n",
    "        mlp_dim=256,\n",
    "    )\n",
    "    with torch.no_grad():\n",
    "        model.linear_head.weight.mul_(init_scale)\n",
    "        model.linear_head.bias.mul_(init_scale)\n",
    "    replace_layernorm(model, TrainableLayerNorm)\n",
    "    return model\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "jjf8kzLu5A33",
   "metadata": {
    "id": "jjf8kzLu5A33"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "24p3i2ya5A34",
   "metadata": {
    "id": "24p3i2ya5A34"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ZOgLBmjY5A34",
   "metadata": {
    "id": "ZOgLBmjY5A34"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = make_vit(image_size=32, num_classes=output_dim, init_scale=0.5).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "# Microbatch to fit ViT attention in GPU memory.\n",
    "microbatch_size = 5000  # tune down if you OOM\n",
    "batches = [\n",
    "    Examples(inputs=X[i:i + microbatch_size], labels=y[i:i + microbatch_size])\n",
    "    for i in range(0, n_samples, microbatch_size)\n",
    "]\n",
    "print(f\"Using {len(batches)} microbatches of size {microbatch_size}\")\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "_qOg3VhN5A34",
   "metadata": {
    "id": "_qOg3VhN5A34"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "tDJ_Tra25A34",
   "metadata": {
    "id": "tDJ_Tra25A34"
   },
   "outputs": [],
   "source": [
    "class LowRankSigma:\n",
    "    \"\"\"Low-rank covariance for rod flow in weight space.\n",
    "\n",
    "    Tracks Sigma = V S V^T with V in R^{d x rank} (orthonormal) and S in\n",
    "    R^{rank x rank}. ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, dim, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.dim = dim\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta(self, delta):\n",
    "        norm = delta.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = delta / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        return (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        # Augment the basis with perpendicular components of F+/F-.\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "hjYBtnD25A35",
   "metadata": {
    "id": "hjYBtnD25A35"
   },
   "source": [
    "## Hyperparameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "y8qll3kC5A35",
   "metadata": {
    "id": "y8qll3kC5A35"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for RMSProp (per-element) on CIFAR-10 (ViT)\n",
    "learning_rate = 7.5e-5\n",
    "# (no beta1 for this optimizer)\n",
    "beta2 = 0.99\n",
    "eps = 0.0\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "chunk_size = 1  # sequential HVPs to cut memory\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2.0\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "-iouo-6p5A35",
   "metadata": {
    "id": "-iouo-6p5A35"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "rpGtR2bO5A35",
   "metadata": {
    "id": "rpGtR2bO5A35"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: RMSProp (per-element)\n",
    "# Discrete / Stable Flow / Rod Flow (weight-only phase space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "nu_disc = torch.zeros_like(w_disc)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "\n",
    "# ---------- Flow states (initialized at warmup) ----------\n",
    "w_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage arrays ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "# Preconditioned-sharpness crit threshold (0.975 * eos_eff for counting eigs)\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running RMSProp (per-element) in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    g_sq_reduce = grad_disc.square()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "    nu_hat_disc = nu_disc_next\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    w_disc_next = w_disc - d_current * grad_disc\n",
    "    disc_mean_ess.append(d_current.mean().item())\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner((torch.sqrt(nu_hat_disc) + eps) / learning_rate)\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS AT WARMUP\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_sf = w_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone()\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        sf_loss.append(loss_fn(w_sf).item())\n",
    "\n",
    "        w_rod = w_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone()\n",
    "        sigma_rod = LowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta(delta_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        rod_loss_wbar.append(loss_fn(w_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS (post-warmup)\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_sf is not None:\n",
    "        bc2_flow = 1.0\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf, _ = loss_fn.grad_and_value(w_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * grad_sf\n",
    "            dnu = (1 - beta2) * (grad_sf.square() - nu_sf)\n",
    "            w_sf = w_sf + dw * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate)\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur = sigma_rod.get_delta()\n",
    "            w_plus_rod = w_rod + delta_rod_cur\n",
    "            w_minus_rod = w_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "            F_plus = -d_rod * grad_plus\n",
    "            F_minus = -d_rod * grad_minus\n",
    "            dw_bar = -d_rod * grad_avg\n",
    "            dnu_bar = (1 - beta2) * ((grad_plus.square() + grad_minus.square()) / 2 - nu_rod)\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_rod = w_rod + dw_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur = sigma_rod.get_delta()\n",
    "        rod_loss_wbar.append(loss_fn(w_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(nu_bar_disc.norm().item())\n",
    "        nu_norm_sf.append(nu_sf.norm().item())\n",
    "        nu_norm_rod.append(nu_rod.norm().item())\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    # Advance discrete\n",
    "    w_disc = w_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "IQ3vxWMV5A35",
   "metadata": {
    "id": "IQ3vxWMV5A35"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "lNOYDXA15A36",
   "metadata": {
    "id": "lNOYDXA15A36"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "r0F5Yn3_5A36",
   "metadata": {
    "id": "r0F5Yn3_5A36"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('ViT', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{RMS}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{RMS}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_rmsprop_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_rmsprop_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_rmsprop_vit.pdf\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "nU877A-F5A36",
   "metadata": {
    "id": "nU877A-F5A36"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "weK0z-M_5A36",
   "metadata": {
    "id": "weK0z-M_5A36"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 7\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('ViT', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RMS}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{RMS}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{RMS}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{RMS}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{RMS}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RMS}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_rmsprop_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_rmsprop_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_rmsprop_vit.pdf\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "br3FV9lp5A36",
   "metadata": {
    "id": "br3FV9lp5A36"
   },
   "source": [
    "## Summary"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ZizJ5g665A36",
   "metadata": {
    "id": "ZizJ5g665A36"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (RMSProp (per-element))\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/experiments/rmsprop/experiment_vit_cifar10_srmsprop.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "NR56lP50xhUI"
   },
   "source": [
    "# ViT on CIFAR-10 (Cohen 2022): Scalar RMSProp -- Discrete vs Stable Flow vs Rod Flow"
   ],
   "id": "NR56lP50xhUI"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "eYHxOYZOxhUJ"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SETUP: Run this cell first!\n",
    "# =============================================================================\n",
    "\n",
    "# Install dependencies\n",
    "!pip install -q cvxpy cvxopt tyro datasets vit-pytorch\n",
    "\n",
    "# Mount Google Drive and navigate to project folder\n",
    "from google.colab import drive\n",
    "drive.mount('/content/drive')\n",
    "\n",
    "# IMPORTANT: Change this path to your actual folder containing src/\n",
    "import os\n",
    "PROJECT_PATH = '/content/drive/MyDrive/<PROJECT_FOLDER>'  # <-- EDIT THIS PATH\n",
    "os.chdir(PROJECT_PATH)\n",
    "\n",
    "# Verify src/ exists\n",
    "if not os.path.exists('src'):\n",
    "    raise FileNotFoundError(\n",
    "        f\"'src/' folder not found in {PROJECT_PATH}. \"\n",
    "        f\"Please upload the src/ folder to your Google Drive at this location.\"\n",
    "    )\n",
    "print(f\"Working directory: {os.getcwd()}\")\n",
    "print(f\"src/ folder found: {os.path.exists('src')}\")\n"
   ],
   "id": "eYHxOYZOxhUJ"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "JuNjjuVVxhUK"
   },
   "outputs": [],
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from tqdm import trange\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import gc\n",
    "\n",
    "from src.architectures.utils import replace_layernorm, TrainableLayerNorm\n",
    "from vit_pytorch import SimpleViT\n",
    "\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "\n",
    "from torch.utils._pytree import tree_map\n",
    "\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: GPU not available. Performance will be significantly slower.\")\n",
    "    print(\"Go to Runtime -> Change runtime type -> Hardware accelerator -> GPU\")\n"
   ],
   "id": "JuNjjuVVxhUK"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "QMt7lYgyxhUK"
   },
   "source": [
    "## Define the Model"
   ],
   "id": "QMt7lYgyxhUK"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "JWBc9kH4xhUL"
   },
   "outputs": [],
   "source": [
    "def make_vit(image_size=32, num_classes=10, init_scale=0.5):\n",
    "    \"\"\"SimpleViT (Cohen & Damian 2024): depth=3, dim=64, heads=8, mlp_dim=256, patch_size=4.\n",
    "    Final head initialized at init_scale x default to lower init curvature.\n",
    "    LayerNorm replaced with TrainableLayerNorm for correct third derivatives.\"\"\"\n",
    "    model = SimpleViT(\n",
    "        image_size=image_size,\n",
    "        patch_size=4,\n",
    "        num_classes=num_classes,\n",
    "        dim=64,\n",
    "        depth=3,\n",
    "        heads=8,\n",
    "        mlp_dim=256,\n",
    "    )\n",
    "    with torch.no_grad():\n",
    "        model.linear_head.weight.mul_(init_scale)\n",
    "        model.linear_head.bias.mul_(init_scale)\n",
    "    replace_layernorm(model, TrainableLayerNorm)\n",
    "    return model\n"
   ],
   "id": "JWBc9kH4xhUL"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "BR-Cty19xhUL"
   },
   "source": [
    "## Load CIFAR-10 Data (Cohen 2022: 5k samples)"
   ],
   "id": "BR-Cty19xhUL"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "LwMGbSstxhUL"
   },
   "outputs": [],
   "source": [
    "# Configuration\n",
    "n_samples = 5000  # Cohen 2022: 5k CIFAR-10 subset\n",
    "output_dim = 10\n",
    "\n",
    "\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()\n",
    "    y = F.one_hot(labels, num_classes=output_dim).float().to(device)\n",
    "\n",
    "print(f\"X shape: {X.shape}, y shape: {y.shape}\")\n"
   ],
   "id": "LwMGbSstxhUL"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "vsoaJqPIxhUL"
   },
   "outputs": [],
   "source": [
    "torch.manual_seed(42)\n",
    "model = make_vit(image_size=32, num_classes=output_dim, init_scale=0.5).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "# Microbatch to fit ViT attention in GPU memory.\n",
    "microbatch_size = 5000  # tune down if you OOM\n",
    "batches = [\n",
    "    Examples(inputs=X[i:i + microbatch_size], labels=y[i:i + microbatch_size])\n",
    "    for i in range(0, n_samples, microbatch_size)\n",
    "]\n",
    "print(f\"Using {len(batches)} microbatches of size {microbatch_size}\")\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "loss_fn = SupervisedLossFunction(\n",
    "    model_fn=model_fn,\n",
    "    criterion=mse_criterion,\n",
    "    batches=batches\n",
    ")\n",
    "\n",
    "print(f\"Initial loss: {loss_fn(w_init).item():.6f}\")\n"
   ],
   "id": "vsoaJqPIxhUL"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "9adTDuJ_xhUM"
   },
   "source": [
    "## Helper: Low-Rank Sigma for Rod Flow"
   ],
   "id": "9adTDuJ_xhUM"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "craCk0wrxhUM"
   },
   "outputs": [],
   "source": [
    "class LowRankSigma:\n",
    "    \"\"\"Low-rank covariance for rod flow in weight space.\n",
    "\n",
    "    Tracks Sigma = V S V^T with V in R^{d x rank} (orthonormal) and S in\n",
    "    R^{rank x rank}. ODE: dSigma/dt = (1/4)(F+ F+^T + F- F-^T) - 2 Sigma.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, dim, rank=3, device='cpu', dtype=torch.float32):\n",
    "        self.dim = dim\n",
    "        self.rank = rank\n",
    "        self.V = torch.zeros(dim, rank, device=device, dtype=dtype)\n",
    "        self.S = torch.zeros(rank, rank, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_delta(self, delta):\n",
    "        norm = delta.norm()\n",
    "        if norm > 1e-12:\n",
    "            self.V[:, 0] = delta / norm\n",
    "            self.S[0, 0] = norm ** 2\n",
    "\n",
    "    def get_delta(self):\n",
    "        evals, evecs = torch.linalg.eigh(self.S)\n",
    "        idx = evals.argmax()\n",
    "        lam = max(evals[idx].item(), 0.0)\n",
    "        return (self.V @ evecs[:, idx]) * (lam ** 0.5)\n",
    "\n",
    "    def update(self, F_plus, F_minus, dt):\n",
    "        # Augment the basis with perpendicular components of F+/F-.\n",
    "        fp_proj = self.V.T @ F_plus\n",
    "        fm_proj = self.V.T @ F_minus\n",
    "        fp_perp = F_plus - self.V @ fp_proj\n",
    "        fm_perp = F_minus - self.V @ fm_proj\n",
    "\n",
    "        new_dirs = []\n",
    "        for g_perp in (fp_perp, fm_perp):\n",
    "            n = g_perp.norm()\n",
    "            if n > 1e-10:\n",
    "                new_dirs.append(g_perp / n)\n",
    "        if len(new_dirs) == 2:\n",
    "            v1, v2 = new_dirs\n",
    "            v2 = v2 - (v1 @ v2) * v1\n",
    "            if v2.norm() > 1e-10:\n",
    "                new_dirs[1] = v2 / v2.norm()\n",
    "            else:\n",
    "                new_dirs.pop()\n",
    "\n",
    "        if new_dirs:\n",
    "            V_aug = torch.cat([self.V, torch.stack(new_dirs, dim=1)], dim=1)\n",
    "        else:\n",
    "            V_aug = self.V\n",
    "        r_aug = V_aug.shape[1]\n",
    "\n",
    "        S_aug = torch.zeros(r_aug, r_aug, device=self.S.device, dtype=self.S.dtype)\n",
    "        S_aug[: self.rank, : self.rank] = self.S * (1 - 2 * dt)\n",
    "\n",
    "        fp_aug = V_aug.T @ F_plus\n",
    "        fm_aug = V_aug.T @ F_minus\n",
    "        S_aug = S_aug + (dt / 4) * (torch.outer(fp_aug, fp_aug) + torch.outer(fm_aug, fm_aug))\n",
    "\n",
    "        evals, evecs = torch.linalg.eigh(S_aug)\n",
    "        idx = evals.argsort(descending=True)[: self.rank]\n",
    "        V_new = V_aug @ evecs[:, idx]\n",
    "        S_new = torch.diag(torch.clamp(evals[idx], min=0))\n",
    "        V_new, _ = torch.linalg.qr(V_new)\n",
    "        self.V = V_new\n",
    "        self.S = S_new\n"
   ],
   "id": "craCk0wrxhUM"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "3hLhEPk1xhUM"
   },
   "source": [
    "## Hyperparameters"
   ],
   "id": "3hLhEPk1xhUM"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "ulL892B-xhUM"
   },
   "outputs": [],
   "source": [
    "# Hyperparameters for Scalar RMSProp on CIFAR-10 (ViT)\n",
    "learning_rate = 7.5e-5\n",
    "# (no beta1 for this optimizer)\n",
    "beta2 = 0.99\n",
    "eps = 0.0\n",
    "n_iterations = 4000\n",
    "warmup_iterations = 2000\n",
    "sharpness_every = 200\n",
    "n_eig = 1\n",
    "chunk_size = 1  # sequential HVPs to cut memory\n",
    "# EoS threshold (effective / raw convention)\n",
    "eos_threshold_eff = 2.0\n",
    "eos_threshold_pre = eos_threshold_eff / learning_rate\n",
    "\n",
    "# Stable Flow\n",
    "n_substeps_sf = 4\n",
    "dt_sf = 0.25\n",
    "\n",
    "# Rod Flow\n",
    "sigma_rank = 3\n",
    "n_substeps_rod = 4\n",
    "dt_rod = 0.25\n",
    "\n",
    "print(f\"Learning rate: {learning_rate}\")\n",
    "print(f\"beta2: {beta2}\")\n",
    "print(f\"eps: {eps}\")\n",
    "print(f\"EoS threshold (effective): {eos_threshold_eff:.4f}\")\n",
    "print(f\"EoS threshold (preconditioned/raw convention): {eos_threshold_pre:.4f}\")\n",
    "print(f\"Warmup iterations: {warmup_iterations}\")\n",
    "print(f\"Total iterations: {n_iterations}\")\n"
   ],
   "id": "ulL892B-xhUM"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "rqhWJuOWxhUM"
   },
   "source": [
    "## Training Loop (Discrete / SF / RF in Lockstep)"
   ],
   "id": "rqhWJuOWxhUM"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "FAbvLvcCxhUM"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# UNIFIED LOCKSTEP TRAINING LOOP: Scalar RMSProp\n",
    "# Discrete / Stable Flow / Rod Flow (weight-only phase space, adaptive)\n",
    "# =============================================================================\n",
    "\n",
    "# ---------- Initialize discrete state ----------\n",
    "w_disc = w_init.clone()\n",
    "nu_disc = torch.tensor(0.0, device=device)\n",
    "\n",
    "eig_solver_disc_pre = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "eig_solver_disc_raw = WarmStartEigSolver(loss_fn, w_disc, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "\n",
    "# ---------- Flow states (initialized at warmup) ----------\n",
    "w_sf = None\n",
    "nu_sf = None\n",
    "eig_solver_sf_pre = None\n",
    "eig_solver_sf_raw = None\n",
    "\n",
    "w_rod = None\n",
    "nu_rod = None\n",
    "sigma_rod = None\n",
    "eig_solver_rod_pre = None\n",
    "eig_solver_rod_raw = None\n",
    "\n",
    "# ---------- Storage arrays ----------\n",
    "disc_loss_w = []\n",
    "disc_loss_wbar = []\n",
    "disc_pre_sharpness_wbar = []\n",
    "disc_raw_eigs = []\n",
    "disc_sharpness_iters = []\n",
    "disc_delta_norms = []\n",
    "disc_mean_ess = []\n",
    "\n",
    "sf_loss = []\n",
    "sf_pre_sharpness = []\n",
    "sf_raw_eigs = []\n",
    "sf_sharpness_iters = []\n",
    "dist_wbar_disc_to_sf = []\n",
    "\n",
    "rod_loss_wbar = []\n",
    "rod_pre_sharpness_wbar = []\n",
    "rod_raw_eigs_wbar = []\n",
    "rod_sharpness_iters = []\n",
    "dist_wbar_disc_to_rod = []\n",
    "delta_norm_disc_post = []\n",
    "delta_norm_rod = []\n",
    "cos_delta_alignment = []\n",
    "\n",
    "nu_norm_disc = []\n",
    "nu_norm_sf = []\n",
    "nu_norm_rod = []\n",
    "nu_diag_iters = []\n",
    "\n",
    "# Preconditioned-sharpness crit threshold (0.975 * eos_eff for counting eigs)\n",
    "crit_eff_threshold = 0.975 * eos_threshold_eff\n",
    "\n",
    "print(f\"Running Scalar RMSProp in lockstep...\")\n",
    "print(f\"Warmup: {warmup_iterations} iterations (discrete only)\")\n",
    "print(f\"Total: {n_iterations} iterations\")\n",
    "\n",
    "for t in trange(n_iterations):\n",
    "    # -------------------------------------------------------------------\n",
    "    # DISCRETE STEP\n",
    "    # -------------------------------------------------------------------\n",
    "    grad_disc, loss_val = loss_fn.grad_and_value(w_disc)\n",
    "    disc_loss_w.append(loss_val.item())\n",
    "\n",
    "    g_sq_reduce = grad_disc.square().mean()\n",
    "    nu_disc_next = beta2 * nu_disc + (1 - beta2) * g_sq_reduce\n",
    "    nu_hat_disc = nu_disc_next\n",
    "    d_current = learning_rate / (torch.sqrt(nu_hat_disc) + eps)\n",
    "    w_disc_next = w_disc - d_current * grad_disc\n",
    "    disc_mean_ess.append(float(d_current))\n",
    "\n",
    "    # Center + oscillation variables\n",
    "    w_bar_disc = (w_disc + w_disc_next) / 2\n",
    "    delta_disc = (w_disc_next - w_disc) / 2\n",
    "    nu_bar_disc = (nu_disc + nu_disc_next) / 2\n",
    "    disc_delta_norms.append(delta_disc.norm().item())\n",
    "    disc_loss_wbar.append(loss_fn(w_bar_disc).item())\n",
    "\n",
    "    if t % sharpness_every == 0:\n",
    "        P_disc = DiagonalPreconditioner(((torch.sqrt(nu_hat_disc) + eps) / learning_rate).expand(n_params))\n",
    "        eff_eigs_wbar, _, _ = eig_solver_disc_pre.update(w_bar_disc, P=P_disc)\n",
    "        raw_eigs_disc, _, _ = eig_solver_disc_raw.update(w_bar_disc)\n",
    "        disc_pre_sharpness_wbar.append(eff_eigs_wbar[0].item() / learning_rate)\n",
    "        disc_raw_eigs.append(raw_eigs_disc[:n_eig].cpu().numpy().copy())\n",
    "        disc_sharpness_iters.append(t)\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # INITIALIZE FLOWS AT WARMUP\n",
    "    # -------------------------------------------------------------------\n",
    "    flows_not_init = (w_sf is None)\n",
    "    should_init = (t == warmup_iterations - 1) or (\n",
    "        warmup_iterations == 0 and t == 0 and flows_not_init\n",
    "    )\n",
    "    if should_init:\n",
    "        print(f\"[Iter {t}] Initializing flows...\")\n",
    "        w_sf = w_bar_disc.clone()\n",
    "        nu_sf = nu_bar_disc.clone()\n",
    "        eig_solver_sf_pre = WarmStartEigSolver(loss_fn, w_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_sf_raw = WarmStartEigSolver(loss_fn, w_sf, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        sf_loss.append(loss_fn(w_sf).item())\n",
    "\n",
    "        w_rod = w_bar_disc.clone()\n",
    "        nu_rod = nu_bar_disc.clone()\n",
    "        sigma_rod = LowRankSigma(n_params, rank=sigma_rank, device=device, dtype=torch.float32)\n",
    "        sigma_rod.init_from_delta(delta_disc)\n",
    "        eig_solver_rod_pre = WarmStartEigSolver(loss_fn, w_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        eig_solver_rod_raw = WarmStartEigSolver(loss_fn, w_rod, initial_neigs=n_eig, tol=1e-4, chunk_size=chunk_size)\n",
    "        rod_loss_wbar.append(loss_fn(w_rod).item())\n",
    "\n",
    "        print(f\"    Initial ||delta||: {delta_disc.norm().item():.6f}\")\n",
    "\n",
    "    # -------------------------------------------------------------------\n",
    "    # FLOW SUBSTEPS (post-warmup)\n",
    "    # -------------------------------------------------------------------\n",
    "    if t >= warmup_iterations and w_sf is not None:\n",
    "        bc2_flow = 1.0\n",
    "\n",
    "        # --- SF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_sf = DiagonalPreconditioner(((torch.sqrt(nu_sf / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_sf, _, _ = eig_solver_sf_pre.update(w_sf, P=P_sf)\n",
    "            raw_eigs_sf, _, _ = eig_solver_sf_raw.update(w_sf)\n",
    "            sf_pre_sharpness.append(eff_eigs_sf[0].item() / learning_rate)\n",
    "            sf_raw_eigs.append(raw_eigs_sf[:n_eig].cpu().numpy().copy())\n",
    "            sf_sharpness_iters.append(t)\n",
    "\n",
    "        # --- SF substeps ---\n",
    "        for _ in range(n_substeps_sf):\n",
    "            grad_sf, _ = loss_fn.grad_and_value(w_sf)\n",
    "            d_sf = learning_rate / (torch.sqrt(nu_sf / bc2_flow) + eps)\n",
    "            dw = -d_sf * grad_sf\n",
    "            dnu = (1 - beta2) * (grad_sf.square().mean() - nu_sf)\n",
    "            w_sf = w_sf + dw * dt_sf\n",
    "            nu_sf = nu_sf + dnu * dt_sf\n",
    "            nu_sf = torch.clamp(nu_sf, min=1e-16)\n",
    "        sf_loss.append(loss_fn(w_sf).item())\n",
    "        dist_wbar_disc_to_sf.append((w_bar_disc - w_sf).norm().item())\n",
    "\n",
    "        # --- RF sharpness ---\n",
    "        if t % sharpness_every == 0:\n",
    "            P_rod = DiagonalPreconditioner(((torch.sqrt(nu_rod / bc2_flow) + eps) / learning_rate).expand(n_params))\n",
    "            eff_eigs_rod_wbar, _, _ = eig_solver_rod_pre.update(w_rod, P=P_rod)\n",
    "            raw_eigs_rod_wbar, _, _ = eig_solver_rod_raw.update(w_rod)\n",
    "            rod_pre_sharpness_wbar.append(eff_eigs_rod_wbar[0].item() / learning_rate)\n",
    "            rod_raw_eigs_wbar.append(raw_eigs_rod_wbar[:n_eig].cpu().numpy().copy())\n",
    "            rod_sharpness_iters.append(t)\n",
    "\n",
    "        # --- RF substeps ---\n",
    "        for _ in range(n_substeps_rod):\n",
    "            delta_rod_cur = sigma_rod.get_delta()\n",
    "            w_plus_rod = w_rod + delta_rod_cur\n",
    "            w_minus_rod = w_rod - delta_rod_cur\n",
    "            grad_plus, _ = loss_fn.grad_and_value(w_plus_rod)\n",
    "            grad_minus, _ = loss_fn.grad_and_value(w_minus_rod)\n",
    "            grad_avg = (grad_plus + grad_minus) / 2\n",
    "\n",
    "            d_rod = learning_rate / (torch.sqrt(nu_rod / bc2_flow) + eps)\n",
    "            F_plus = -d_rod * grad_plus\n",
    "            F_minus = -d_rod * grad_minus\n",
    "            dw_bar = -d_rod * grad_avg\n",
    "            dnu_bar = (1 - beta2) * ((grad_plus.square().mean() + grad_minus.square().mean()) / 2 - nu_rod)\n",
    "\n",
    "            sigma_rod.update(F_plus, F_minus, dt_rod)\n",
    "            w_rod = w_rod + dw_bar * dt_rod\n",
    "            nu_rod = nu_rod + dnu_bar * dt_rod\n",
    "            nu_rod = torch.clamp(nu_rod, min=1e-16)\n",
    "\n",
    "        delta_rod_cur = sigma_rod.get_delta()\n",
    "        rod_loss_wbar.append(loss_fn(w_rod).item())\n",
    "        dist_wbar_disc_to_rod.append((w_bar_disc - w_rod).norm().item())\n",
    "        delta_norm_disc_post.append(delta_disc.norm().item())\n",
    "        delta_norm_rod.append(delta_rod_cur.norm().item())\n",
    "\n",
    "        norm_d = delta_disc.norm()\n",
    "        norm_r = delta_rod_cur.norm()\n",
    "        if norm_d > 1e-12 and norm_r > 1e-12:\n",
    "            cos_val = torch.abs(delta_disc @ delta_rod_cur) / (norm_d * norm_r)\n",
    "            cos_delta_alignment.append(cos_val.item())\n",
    "        else:\n",
    "            cos_delta_alignment.append(1.0)\n",
    "\n",
    "    # --- nu diagnostics ---\n",
    "    if t >= warmup_iterations and w_sf is not None and t % sharpness_every == 0:\n",
    "        nu_norm_disc.append(float(nu_bar_disc))\n",
    "        nu_norm_sf.append(float(nu_sf))\n",
    "        nu_norm_rod.append(float(nu_rod))\n",
    "        nu_diag_iters.append(t)\n",
    "\n",
    "    # Advance discrete\n",
    "    w_disc = w_disc_next\n",
    "    nu_disc = nu_disc_next\n",
    "\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print()\n",
    "print(\"=\" * 60)\n",
    "print(\"Training Complete!\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Final discrete loss: {disc_loss_w[-1]:.6f}\")\n",
    "if sf_loss:\n",
    "    print(f\"Final SF loss: {sf_loss[-1]:.6f}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"Final RF loss (wbar): {rod_loss_wbar[-1]:.6f}\")\n",
    "print(f\"Final mean effective step size: {disc_mean_ess[-1]:.6e}\")\n"
   ],
   "id": "FAbvLvcCxhUM"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "GPbsZL9sxhUN"
   },
   "source": [
    "## Publication Figure: Centers Comparison"
   ],
   "id": "GPbsZL9sxhUN"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "RTO3Sj1UxhUN"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01:\n",
    "        if exp >= -3 and exp <= 3:\n",
    "            return f'{x:g}'\n",
    "    if exp >= -3 and exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp)+1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "n_post_warmup = n_iterations - warmup_iterations\n",
    "time_post_warmup = np.arange(n_post_warmup)\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_pub = max(1, n_post_warmup // 12)\n",
    "marker_every_full = max(1, n_iterations // 15)\n"
   ],
   "id": "RTO3Sj1UxhUN"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "Kr-jPCapxhUN"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# PUBLICATION FIGURE: Loss / Preconditioned Sharpness / Distance (post-warmup)\n",
    "# =============================================================================\n",
    "fig_pub, (ax_loss, ax_sharp, ax_dist) = plt.subplots(3, 1, figsize=(3.5, 6.5), sharex=True)\n",
    "fig_pub.suptitle('ViT', fontsize=14)\n",
    "\n",
    "# --- Loss ---\n",
    "disc_loss_post = disc_loss_wbar[warmup_iterations:warmup_iterations + n_post_warmup]\n",
    "ax_loss.semilogy(time_post_warmup[:len(disc_loss_post)], disc_loss_post, 'k-', lw=1.2,\n",
    "                  alpha=0.85, marker='o', markevery=marker_every_pub, markersize=3,\n",
    "                  label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    sf_loss_post = sf_loss[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(sf_loss_post)], sf_loss_post, 'g-', lw=1.2,\n",
    "                      alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    rod_loss_post = rod_loss_wbar[1:n_post_warmup + 1]\n",
    "    ax_loss.semilogy(time_post_warmup[:len(rod_loss_post)], rod_loss_post, 'b-', lw=1.2,\n",
    "                      alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_loss.set_ylabel('Loss', fontsize=12)\n",
    "ax_loss.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_loss.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_loss.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_loss.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# --- Preconditioned Sharpness ---\n",
    "sharpness_iters_post = [i - warmup_iterations for i in sf_sharpness_iters if i >= warmup_iterations]\n",
    "sf_sharp_post = sf_pre_sharpness[:len(sharpness_iters_post)] if sf_pre_sharpness else []\n",
    "rod_sharp_post = rod_pre_sharpness_wbar[:len(sharpness_iters_post)] if rod_pre_sharpness_wbar else []\n",
    "disc_sharp_post_idx = [i for i, tt in enumerate(disc_sharpness_iters) if tt >= warmup_iterations]\n",
    "disc_sharp_post = [disc_pre_sharpness_wbar[i] for i in disc_sharp_post_idx]\n",
    "disc_sharp_iters_post = [disc_sharpness_iters[i] - warmup_iterations for i in disc_sharp_post_idx]\n",
    "\n",
    "sme_pub = max(1, len(sharpness_iters_post) // 8) if sharpness_iters_post else 1\n",
    "\n",
    "if disc_sharp_post:\n",
    "    ax_sharp.plot(disc_sharp_iters_post, disc_sharp_post, 'k-', lw=1.2, alpha=0.85,\n",
    "                   marker='o', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if sf_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, sf_sharp_post, 'g-', lw=1.2, alpha=0.85,\n",
    "                   marker='s', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_sharp_post:\n",
    "    ax_sharp.plot(sharpness_iters_post, rod_sharp_post, 'b-', lw=1.2, alpha=0.85,\n",
    "                   marker='^', markevery=sme_pub, markersize=3,\n",
    "                   label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax_sharp.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.5, label='EoS threshold')\n",
    "\n",
    "ax_sharp.set_ylabel('Preconditioned\\nSharpness', fontsize=12)\n",
    "ax_sharp.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_sharp.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_sharp.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# --- Distance ---\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                      lw=1.2, alpha=0.85, marker='s', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SRMS}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax_dist.semilogy(time_post_warmup[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                      lw=1.2, alpha=0.85, marker='^', markevery=marker_every_pub, markersize=3,\n",
    "                      label=r'$\\|\\bar{w}_{\\mathrm{SRMS}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "ax_dist.set_xlabel('Iteration', fontsize=12)\n",
    "ax_dist.set_ylabel('Distance', fontsize=12)\n",
    "ax_dist.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax_dist.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax_dist.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax_dist.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "fig_pub.tight_layout()\n",
    "fig_pub.savefig('figure_centers_srmsprop_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_pub.savefig('figure_centers_srmsprop_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Publication figure saved: figure_centers_srmsprop_vit.pdf\")\n"
   ],
   "id": "Kr-jPCapxhUN"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "o-CLkdb1xhUN"
   },
   "source": [
    "## Full-Timeline Summary Figure"
   ],
   "id": "o-CLkdb1xhUN"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "axoST5jUxhUN"
   },
   "outputs": [],
   "source": [
    "# =============================================================================\n",
    "# SUMMARY FIGURE: Full-Timeline Multi-Panel (Discrete / SF / RF)\n",
    "# =============================================================================\n",
    "N_PANELS = 7\n",
    "fig_sum, axs_sum = plt.subplots(N_PANELS, 1, figsize=(3.5, N_PANELS * 1.5), sharex=True)\n",
    "fig_sum.suptitle('ViT', fontsize=14)\n",
    "\n",
    "time_full = np.arange(n_iterations)\n",
    "marker_every_full_sum = max(1, n_iterations // 15)\n",
    "flow_post_x = np.arange(warmup_iterations, n_iterations)\n",
    "\n",
    "sf_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(sf_loss) - 1))\n",
    "rod_x = np.arange(warmup_iterations, warmup_iterations + max(0, len(rod_loss_wbar) - 1))\n",
    "\n",
    "sharp_me_disc = max(1, len(disc_sharpness_iters) // 10) if disc_sharpness_iters else 1\n",
    "n_flow_sharp = len([t for t in sf_sharpness_iters if t >= warmup_iterations]) if sf_sharpness_iters else 0\n",
    "sharp_me_flow = max(1, n_flow_sharp // 8) if n_flow_sharp else 1\n",
    "\n",
    "def _warmup_line(ax):\n",
    "    ax.axvline(x=warmup_iterations, color='gray', ls='--', lw=0.8, alpha=0.5)\n",
    "\n",
    "panel_idx = 0\n",
    "\n",
    "# Panel: Loss\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_loss_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if len(sf_loss) > 1:\n",
    "    ax.semilogy(sf_x, sf_loss[1:1 + len(sf_x)], 'g-', lw=1.2, alpha=0.85,\n",
    "                marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$w_{\\mathrm{SF}}$')\n",
    "if len(rod_loss_wbar) > 1:\n",
    "    ax.semilogy(rod_x, rod_loss_wbar[1:1 + len(rod_x)], 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Loss', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Preconditioned Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if disc_pre_sharpness_wbar:\n",
    "    ax.plot(disc_sharpness_iters, disc_pre_sharpness_wbar, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if sf_pre_sharpness:\n",
    "    ax.plot(sf_sharpness_iters, sf_pre_sharpness, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_pre_sharpness_wbar:\n",
    "    ax.plot(rod_sharpness_iters, rod_pre_sharpness_wbar, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "ax.axhline(y=eos_threshold_pre, color='gray', ls=':', lw=1.2, label='EoS threshold')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Preconditioned\\nSharpness', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Raw Sharpness\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "disc_raw_top = [float(e[0]) for e in disc_raw_eigs] if disc_raw_eigs else []\n",
    "sf_raw_top = [float(e[0]) for e in sf_raw_eigs] if sf_raw_eigs else []\n",
    "rod_raw_top = [float(e[0]) for e in rod_raw_eigs_wbar] if rod_raw_eigs_wbar else []\n",
    "if disc_raw_top:\n",
    "    ax.plot(disc_sharpness_iters[:len(disc_raw_top)], disc_raw_top, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_disc, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{SRMS}}$')\n",
    "if sf_raw_top:\n",
    "    ax.plot(sf_sharpness_iters[:len(sf_raw_top)], sf_raw_top, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$w_{\\mathrm{SF}}$')\n",
    "if rod_raw_top:\n",
    "    ax.plot(rod_sharpness_iters[:len(rod_raw_top)], rod_raw_top, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\bar{w}_{\\mathrm{RF}}$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'Raw Sharpness $\\lambda_{\\max}(H)$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: Distance of Centers\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if dist_wbar_disc_to_sf:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_sf)], dist_wbar_disc_to_sf, 'g-',\n",
    "                lw=1.2, alpha=0.85, marker='s', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SRMS}} - w_{\\mathrm{SF}}\\|$')\n",
    "if dist_wbar_disc_to_rod:\n",
    "    ax.semilogy(flow_post_x[:len(dist_wbar_disc_to_rod)], dist_wbar_disc_to_rod, 'b-',\n",
    "                lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\bar{w}_{\\mathrm{SRMS}} - \\bar{w}_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Distance', fontsize=11)\n",
    "ax.legend(fontsize=6, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Position Oscillation\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "ax.semilogy(time_full, disc_delta_norms, 'k-', lw=1.0, alpha=0.85,\n",
    "            marker='o', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$\\|\\delta_{\\mathrm{SRMS}}\\|$')\n",
    "if delta_norm_rod:\n",
    "    ax.semilogy(flow_post_x[:len(delta_norm_rod)], delta_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "                marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "                label=r'$\\|\\delta_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel('Position\\nOscillation', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "ax.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "# Panel: Delta Alignment\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if cos_delta_alignment:\n",
    "    ax.plot(flow_post_x[:len(cos_delta_alignment)], cos_delta_alignment, 'b-',\n",
    "            lw=1.2, alpha=0.85, marker='^', markevery=marker_every_full_sum, markersize=3,\n",
    "            label=r'$|\\cos(\\delta_{\\mathrm{SRMS}}, \\delta_{\\mathrm{RF}})|$')\n",
    "_warmup_line(ax)\n",
    "ax.axhline(y=1.0, color='gray', ls=':', lw=0.8, alpha=0.5)\n",
    "ax.set_ylabel(r'$\\delta$ Alignment', fontsize=11)\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Panel: nu Magnitude\n",
    "ax = axs_sum[panel_idx]; panel_idx += 1\n",
    "if nu_norm_disc:\n",
    "    ax.plot(nu_diag_iters, nu_norm_disc, 'k-', lw=1.2, alpha=0.85,\n",
    "            marker='o', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SRMS}}\\|$')\n",
    "if nu_norm_sf:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_sf)], nu_norm_sf, 'g-', lw=1.2, alpha=0.85,\n",
    "            marker='s', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{SF}}\\|$')\n",
    "if nu_norm_rod:\n",
    "    ax.plot(nu_diag_iters[:len(nu_norm_rod)], nu_norm_rod, 'b-', lw=1.2, alpha=0.85,\n",
    "            marker='^', markevery=sharp_me_flow, markersize=3,\n",
    "            label=r'$\\|\\nu_{\\mathrm{RF}}\\|$')\n",
    "_warmup_line(ax)\n",
    "ax.set_ylabel(r'$\\|\\nu\\|$', fontsize=11)\n",
    "ax.legend(fontsize=7, loc='best', framealpha=0.9)\n",
    "ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "ax.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "\n",
    "# Add x-label to the bottom panel only\n",
    "axs_sum[-1].set_xlabel('Iteration', fontsize=12)\n",
    "\n",
    "fig_sum.tight_layout()\n",
    "fig_sum.savefig('figure_summary_srmsprop_vit.pdf', format='pdf', bbox_inches='tight', dpi=300)\n",
    "fig_sum.savefig('figure_summary_srmsprop_vit.png', format='png', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n",
    "\n",
    "print(\"Summary figure saved: figure_summary_srmsprop_vit.pdf\")\n"
   ],
   "id": "axoST5jUxhUN"
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "4janzw_LxhUO"
   },
   "source": [
    "## Summary"
   ],
   "id": "4janzw_LxhUO"
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "J-bqen1lxhUO"
   },
   "outputs": [],
   "source": [
    "print(\"=\" * 60)\n",
    "print(\"FINAL RESULTS\")\n",
    "print(\"=\" * 60)\n",
    "print(f\"Discrete trajectory (Scalar RMSProp)\")\n",
    "print(f\"  - Final loss  (w):    {{disc_loss_w[-1]:.6f}}\")\n",
    "print(f\"  - Final loss  (wbar): {{disc_loss_wbar[-1]:.6f}}\")\n",
    "print(f\"  - Iterations:         {{n_iterations}}\")\n",
    "print(f\"  - Warmup iterations:  {{warmup_iterations}}\")\n",
    "if sf_loss:\n",
    "    print(f\"\\nStable Flow:\")\n",
    "    print(f\"  - Final loss:         {{sf_loss[-1]:.6f}}\")\n",
    "if rod_loss_wbar:\n",
    "    print(f\"\\nRod Flow:\")\n",
    "    print(f\"  - Final loss (wbar):  {{rod_loss_wbar[-1]:.6f}}\")\n"
   ],
   "id": "J-bqen1lxhUO"
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/adamflow/requirements.txt <==
torch
torchvision
numpy
scipy
cvxpy
cvxopt
h5py
datasets
tyro
matplotlib
tqdm
vit-pytorch


==> anc/adamflow/src/architectures/README.md <==
This package houses the PyTorch architectures that can be used with our code.


==> anc/adamflow/src/architectures/__init__.py <==
from .base import Architecture
from .cnn import CNN
from .lstm import LSTM
from .mamba import Mamba
from .mlp import MLP
from .resnet import Resnet
from .vit import VIT
from .transformer import Transformer


==> anc/adamflow/src/architectures/base.py <==
from typing import Any, Literal, Tuple

import torch.nn as nn

Array = Any


class Architecture:
    """Specifies a neural network architecture.
    
    The architecture is not actually instantiated until create() is called.
    """

    def create(self, input_shape: Tuple[int], output_dim: int) -> nn.Module:
        """Actually instantiate the architecture.

        Args:
          input_shape (Tuple[int]): the shape of the network input
          output_dim (int): the dimension of the network output

        Returns:
          a PyTorch module for the network
        """
        raise NotImplementedError()


ActivationList = Literal["gelu", "silu"]

_activation_dict = {"gelu": nn.GELU, "silu": nn.SiLU, "relu": nn.ReLU}

def make_activation(activation: str) -> nn.Module:
    return _activation_dict[activation]()


==> anc/adamflow/src/architectures/cnn.py <==
from dataclasses import dataclass
from functools import partial

import numpy as np
from torch import nn

from .base import ActivationList, Architecture, make_activation


@dataclass
class CNN(Architecture):
    activation: ActivationList = "gelu"
    width: int = 32

    def create(self, input_shape, output_dim):
        conv3x3 = partial(nn.Conv2d, kernel_size=3, padding="same", bias=False)
        model = nn.Sequential(
            conv3x3(input_shape[0], self.width),
            make_activation(self.activation),
            nn.AvgPool2d(2),
            conv3x3(self.width, 2 * self.width),
            make_activation(self.activation),
            nn.AvgPool2d(2),
            nn.Flatten(),
            nn.Linear(
                np.prod(input_shape[1:]) * self.width // 8, 4 * self.width, bias=False
            ),
            make_activation(self.activation),
            nn.Linear(4 * self.width, output_dim),
        )

        return model


==> anc/adamflow/src/architectures/lstm.py <==
from dataclasses import dataclass
from .base import Architecture
import torch
import torch.nn as nn
from torch.nn import Embedding, Linear
import math


@dataclass
class LSTM(Architecture):
    layers : int = 2
    embd_dim : int = 48
    hidden_dim: int = 48

    def create(self, input_shape, output_dim):        

        class LstmNetwork(nn.Module):
            def __init__(self, vocab_size: int, embedding_dim : int, hidden_dim: int, layers: int):
                self.vocab_size = vocab_size
                self.embedding_dim = embedding_dim
                self.hidden_dim = hidden_dim

                super().__init__()

                self.embed = Embedding(num_embeddings=vocab_size, embedding_dim=embedding_dim)
                self.lstm = StackedLSTM(input_size=embedding_dim, hidden_size = hidden_dim, num_layers=layers)
                self.linear = Linear(in_features=hidden_dim, out_features=vocab_size)

            def forward(self, x):
                embeddings = self.embed(x)
                features = self.lstm(embeddings)[0]
                return self.linear(features)
            
        return LstmNetwork(vocab_size=output_dim, embedding_dim=self.embd_dim, hidden_dim=self.hidden_dim, layers=self.layers)            
                
            
class StackedLSTM(nn.Module):
    def __init__(self, input_size, hidden_size, num_layers):
        super(StackedLSTM, self).__init__()
        self.input_size = input_size
        self.hidden_size = hidden_size
        self.num_layers = num_layers
        
        self.layers = nn.ModuleList()
        layer_input_size = input_size
        for _ in range(num_layers):
            self.layers.append(LSTMCell(layer_input_size, hidden_size))
            layer_input_size = hidden_size
            
    def forward(self, input, states=None):
        batch_size, seq_len, _ = input.size()
            
        if states is None:
            states = [None] * self.num_layers
            
        current_layer_input = input
        outputs = []
        
        for t in range(seq_len):
            current_timestep = current_layer_input[:, t, :]
            layer_states = []
            
            for layer_idx, layer in enumerate(self.layers):
                layer_state = states[layer_idx]
                out, new_layer_state = layer(current_timestep, layer_state)
                layer_states.append(new_layer_state)
                
                current_timestep = out
                if layer_idx == self.num_layers - 1:
                    outputs.append(current_timestep)
            
            states = layer_states
        
        outputs = torch.stack(outputs, dim=1)
        return outputs, states
  
  
class LSTMCell(nn.Module):
    def __init__(self, input_size, hidden_size):
        super(LSTMCell, self).__init__()
        self.input_size = input_size
        self.hidden_size = hidden_size
        
        self.Wih = nn.Parameter(torch.Tensor(input_size, 4 * hidden_size))
        self.Whh = nn.Parameter(torch.Tensor(hidden_size, 4 * hidden_size))
        self.bih = nn.Parameter(torch.Tensor(4 * hidden_size))
        self.bhh = nn.Parameter(torch.Tensor(4 * hidden_size))
        
        self.reset_parameters()
        
    def reset_parameters(self):
        stdv = 1.0 / math.sqrt(self.hidden_size)
        for weight in self.parameters():
            weight.data.uniform_(-stdv, stdv)
            
    def forward(self, input, state=None):
        batch_size = input.size(0)
        
        if state is None:
            h_0 = torch.zeros(batch_size, self.hidden_size, device=input.device)
            c_0 = torch.zeros(batch_size, self.hidden_size, device=input.device)
        else:
            h_0, c_0 = state
            
        gates = (torch.matmul(input, self.Wih) + self.bih +
                torch.matmul(h_0, self.Whh) + self.bhh)
        
        ingate, forgetgate, cellgate, outgate = gates.chunk(4, dim=1)
        
        ingate = torch.sigmoid(ingate)
        forgetgate = torch.sigmoid(forgetgate)
        cellgate = torch.tanh(cellgate)
        outgate = torch.sigmoid(outgate)
        
        c_1 = (forgetgate * c_0) + (ingate * cellgate)
        h_1 = outgate * torch.tanh(c_1)
        
        return h_1, (h_1, c_1)


==> anc/adamflow/src/architectures/mamba.py <==
"""Implementation of Mamba

Most code was copied from https://github.com/zshicode/MambaStock/blob/main/mamba.py

We don't use parallel scan, as this op seemingly doesn't play well with higher-order
autodiff in PyTorch.  Thus, the Mamba is quite slow to run.

"""

from dataclasses import dataclass
import torch
import torch.nn as nn
import torch.nn.functional as F
from torch.nn import Embedding, Linear

import math
from typing import Union

from .base import Architecture

@dataclass
class Mamba(Architecture):
    layers : int = 2
    d_model: int = 64
    binary: bool = False
    pscan: bool = False
    init_scale: float = 0.1

    def create(self, input_shape, output_dim):
        class MambaNetwork(nn.Module):
            def __init__(self, vocab_size: int, d_model : int, layers: int, binary: bool, pscan: bool, init_scale: float):
                super().__init__()
                
                self.config = MambaConfig(d_model=d_model, n_layers=layers, pscan=pscan)

                self.embed = Embedding(num_embeddings=vocab_size, embedding_dim=d_model)
                self.mamba = StackedMamba(self.config)
                # self.linear = Linear(in_features=d_model, out_features=vocab_size)
                self.norm_f = RMSNorm(d_model)
                self.linear = Linear(in_features=d_model, out_features=1 if binary else vocab_size, bias=False)
                
                self.apply(self._init_weights)
                with torch.no_grad():
                    self.linear.weight *= init_scale
                
                # for pn, p in self.named_parameters():
                    # if pn.endswith('mixer.out_proj.weight'):
                        # torch.nn.init.normal_(p, mean=0.0, std=self.config.base_std/math.sqrt(2 * self.config.n_layers))


            def forward(self, x):
                embeddings = self.embed(x)
                features = self.mamba(embeddings)
                features = self.norm_f(features)
                return self.linear(features)
            
            def _init_weights(self, module):
                if isinstance(module, nn.Linear):
                    torch.nn.init.normal_(module.weight, mean=0.0, std=self.config.base_std)
                    if module.bias is not None:
                        torch.nn.init.zeros_(module.bias)
                elif isinstance(module, nn.Embedding):
                    torch.nn.init.normal_(module.weight, mean=0.0, std=self.config.base_std)
                
        return MambaNetwork(vocab_size=output_dim, d_model=self.d_model, layers=self.layers,
                            binary=self.binary, pscan=self.pscan, init_scale=self.init_scale)            


"""

This file closely follows the mamba_simple.py from the official Mamba implementation, and the mamba-minimal by @johnma2006.
The major differences are :
-the convolution is done with torch.nn.Conv1d
-the selective scan is done in PyTorch

A sequential version of the selective scan is also available for comparison. Also, it is possible to use the official Mamba implementation.

This is the structure of the torch modules :
- A Mamba model is composed of several layers, which are ResidualBlock.
- A ResidualBlock is composed of a MambaBlock, a normalization, and a residual connection : ResidualBlock(x) = mamba(norm(x)) + x
- This leaves us with the MambaBlock : its input x is (B, L, D) and its outputs y is also (B, L, D) (B=batch size, L=seq len, D=model dim).
First, we expand x into (B, L, 2*ED) (where E is usually 2) and split it into x and z, each (B, L, ED).
Then, we apply the short 1d conv to x, followed by an activation function (silu), then the SSM.
We then multiply it by silu(z).
See Figure 3 of the paper (page 8) for a visual representation of a MambaBlock.

"""

@dataclass
class MambaConfig:
    d_model: int # D
    n_layers: int
    dt_rank: Union[int, str] = 'auto'
    d_state: int = 16 # N in paper/comments
    expand_factor: int = 2 # E in paper/comments
    d_conv: int = 4

    dt_min: float = 0.001
    dt_max: float = 0.1
    dt_init: str = "random" # "random" or "constant"
    dt_scale: float = 1.0
    dt_init_floor = 1e-4

    rms_norm_eps: float = 1e-5
    base_std: float = 0.02

    bias: bool = False
    conv_bias: bool = True
    inner_layernorms: bool = False # apply layernorms to internal activations

    mup: bool = False
    mup_base_width: float = 128 # width=d_model

    pscan: bool = False # use parallel scan mode or sequential mode when training
    use_cuda: bool = False # use official CUDA implementation when training (not compatible with (b)float16)

    def __post_init__(self):
        self.d_inner = self.expand_factor * self.d_model # E*D = ED in comments

        if self.dt_rank == 'auto':
            self.dt_rank = math.ceil(self.d_model / 16)

        # muP
        if self.mup:
            self.mup_width_mult = self.d_model / self.mup_base_width


class StackedMamba(nn.Module):
    def __init__(self, config: MambaConfig):
        super().__init__()

        self.config = config

        self.layers = nn.ModuleList([ResidualBlock(config) for _ in range(config.n_layers)])

    def forward(self, x):
        # x : (B, L, D)

        # y : (B, L, D)

        for layer in self.layers:
            x = layer(x)

        return x
    
    def step(self, x, caches):
        # x : (B, L, D)
        # caches : [cache(layer) for all layers], cache : (h, inputs)

        # y : (B, L, D)
        # caches : [cache(layer) for all layers], cache : (h, inputs)

        for i, layer in enumerate(self.layers):
            x, caches[i] = layer.step(x, caches[i])

        return x, caches

class ResidualBlock(nn.Module):
    def __init__(self, config: MambaConfig):
        super().__init__()

        self.mixer = MambaBlock(config)
        self.norm = RMSNorm(config.d_model, config.rms_norm_eps, config.mup)

    def forward(self, x):
        # x : (B, L, D)

        # output : (B, L, D)

        output = self.mixer(self.norm(x)) + x
        return output
    
    def step(self, x, cache):
        # x : (B, D)
        # cache : (h, inputs)
                # h : (B, ED, N)
                # inputs: (B, ED, d_conv-1)

        # output : (B, D)
        # cache : (h, inputs)

        output, cache = self.mixer.step(self.norm(x), cache)
        output = output + x
        return output, cache

class MambaBlock(nn.Module):
    def __init__(self, config: MambaConfig):
        super().__init__()

        self.config = config

        # projects block input from D to 2*ED (two branches)
        self.in_proj = nn.Linear(config.d_model, 2 * config.d_inner, bias=config.bias)

        self.conv1d = nn.Conv1d(in_channels=config.d_inner, out_channels=config.d_inner, 
                              kernel_size=config.d_conv, bias=config.conv_bias, 
                              groups=config.d_inner,
                              padding=config.d_conv - 1)
        
        # projects x to input-dependent delta, B, C
        self.x_proj = nn.Linear(config.d_inner, config.dt_rank + 2 * config.d_state, bias=False)

        # projects delta from dt_rank to d_inner
        self.dt_proj = nn.Linear(config.dt_rank, config.d_inner, bias=True)

        # dt initialization
        # dt weights
        dt_init_std = config.dt_rank**-0.5 * config.dt_scale
        if config.dt_init == "constant":
            nn.init.constant_(self.dt_proj.weight, dt_init_std)
        elif config.dt_init == "random":
            nn.init.uniform_(self.dt_proj.weight, -dt_init_std, dt_init_std)
        else:
            raise NotImplementedError
        
        # delta bias
        dt = torch.exp(
            torch.rand(config.d_inner) * (math.log(config.dt_max) - math.log(config.dt_min)) + math.log(config.dt_min)
        ).clamp(min=config.dt_init_floor)
        inv_dt = dt + torch.log(-torch.expm1(-dt)) # inverse of softplus: https://github.com/pytorch/pytorch/issues/72759
        with torch.no_grad():
            self.dt_proj.bias.copy_(inv_dt)
        #self.dt_proj.bias._no_reinit = True # initialization would set all Linear.bias to zero, need to mark this one as _no_reinit
        # todo : explain why removed

        # S4D real initialization
        A = torch.arange(1, config.d_state + 1, dtype=torch.float32).repeat(config.d_inner, 1)
        self.A_log = nn.Parameter(torch.log(A)) # why store A in log ? to keep A < 0 (cf -torch.exp(...)) ? for gradient stability ?
        self.A_log._no_weight_decay = True

        self.D = nn.Parameter(torch.ones(config.d_inner))
        self.D._no_weight_decay = True

        # projects block output from ED back to D
        self.out_proj = nn.Linear(config.d_inner, config.d_model, bias=config.bias)

        # used in jamba
        if self.config.inner_layernorms:
            self.dt_layernorm = RMSNorm(self.config.dt_rank, config.rms_norm_eps, config.mup)
            self.B_layernorm = RMSNorm(self.config.d_state, config.rms_norm_eps, config.mup)
            self.C_layernorm = RMSNorm(self.config.d_state, config.rms_norm_eps, config.mup)
        else:
            self.dt_layernorm = None
            self.B_layernorm = None
            self.C_layernorm = None

        if self.config.use_cuda:
            try:
                from mamba_ssm.ops.selective_scan_interface import selective_scan_fn
                self.selective_scan_cuda = selective_scan_fn
            except ImportError:
                print("Failed to import mamba_ssm. Falling back to mamba.py.")
                self.config.use_cuda = False

    def _apply_layernorms(self, dt, B, C):
        if self.dt_layernorm is not None:
            dt = self.dt_layernorm(dt)
        if self.B_layernorm is not None:
            B = self.B_layernorm(B)
        if self.C_layernorm is not None:
            C = self.C_layernorm(C)
        return dt, B, C

    def forward(self, x):
        # x : (B, L, D)
        
        # y : (B, L, D)


        _, L, _ = x.shape

        xz = self.in_proj(x) # (B, L, 2*ED)
        x, z = xz.chunk(2, dim=-1) # (B, L, ED), (B, L, ED)

        # x branch
        x = x.transpose(1, 2) # (B, ED, L)
        x = self.conv1d(x)[:, :, :L] # depthwise convolution over time, with a short filter
        x = x.transpose(1, 2) # (B, L, ED)

        x = F.silu(x)
        y = self.ssm(x, z)

        if self.config.use_cuda:
            output = self.out_proj(y) # (B, L, D)
            return output # the rest of the operations are done in the ssm function (fused with the CUDA pscan)

        # z branch
        z = F.silu(z)

        output = y * z
        output = self.out_proj(output) # (B, L, D)

        return output
    
    def ssm(self, x, z):
        # x : (B, L, ED)

        # y : (B, L, ED)

        A = -torch.exp(self.A_log.float()) # (ED, N)
        D = self.D.float()

        deltaBC = self.x_proj(x) # (B, L, dt_rank+2*N)
        delta, B, C = torch.split(deltaBC, [self.config.dt_rank, self.config.d_state, self.config.d_state], dim=-1) # (B, L, dt_rank), (B, L, N), (B, L, N)
        delta, B, C = self._apply_layernorms(delta, B, C)
        delta = self.dt_proj.weight @ delta.transpose(1, 2) # (ED, dt_rank) @ (B, L, dt_rank) -> (B, ED, L)
        # here we just apply the matrix mul operation of delta = softplus(dt_proj(delta))
        # the rest will be applied later (fused if using cuda)
        
        # choose which selective_scan function to use, according to config
        if self.config.use_cuda:
            # these are unfortunately needed for the selective_scan_cuda function
            x = x.transpose(1, 2)
            B = B.transpose(1, 2)
            C = C.transpose(1, 2)
            z = z.transpose(1, 2)

            # "softplus" + "bias" + "y * silu(z)" operations are fused
            y = self.selective_scan_cuda(x, delta, A, B, C, D, z=z, delta_softplus=True, delta_bias=self.dt_proj.bias.float())
            y = y.transpose(1, 2) # (B, L, ED)
        
        else:
            delta = delta.transpose(1, 2)
            delta = F.softplus(delta + self.dt_proj.bias)

            if self.config.pscan:
                raise NotImplementedError("not implemented")
                # y = self.selective_scan(x, delta, A, B, C, D)
            else:
                y = self.selective_scan_seq(x, delta, A, B, C, D)

        return y
    
    # def selective_scan(self, x, delta, A, B, C, D):
    #     # x : (B, L, ED)
    #     # Δ : (B, L, ED)
    #     # A : (ED, N)
    #     # B : (B, L, N)
    #     # C : (B, L, N)
    #     # D : (ED)

    #     # y : (B, L, ED)

    #     deltaA = torch.exp(delta.unsqueeze(-1) * A) # (B, L, ED, N)
    #     deltaB = delta.unsqueeze(-1) * B.unsqueeze(2) # (B, L, ED, N)

    #     BX = deltaB * (x.unsqueeze(-1)) # (B, L, ED, N)
        
    #     hs = pscan(deltaA, BX)

    #     y = (hs @ C.unsqueeze(-1)).squeeze(3) # (B, L, ED, N) @ (B, L, N, 1) -> (B, L, ED, 1)

    #     y = y + D * x

    #     return y
    
    def selective_scan_seq(self, x, delta, A, B, C, D):
        # x : (B, L, ED)
        # Δ : (B, L, ED)
        # A : (ED, N)
        # B : (B, L, N)
        # C : (B, L, N)
        # D : (ED)

        # y : (B, L, ED)

        _, L, _ = x.shape

        deltaA = torch.exp(delta.unsqueeze(-1) * A) # (B, L, ED, N)
        deltaB = delta.unsqueeze(-1) * B.unsqueeze(2) # (B, L, ED, N)

        BX = deltaB * (x.unsqueeze(-1)) # (B, L, ED, N)

        h = torch.zeros(x.size(0), self.config.d_inner, self.config.d_state, device=deltaA.device) # (B, ED, N)
        hs = []

        for t in range(0, L):
            h = deltaA[:, t] * h + BX[:, t]
            hs.append(h)
            
        hs = torch.stack(hs, dim=1) # (B, L, ED, N)

        y = (hs @ C.unsqueeze(-1)).squeeze(3) # (B, L, ED, N) @ (B, L, N, 1) -> (B, L, ED, 1)

        y = y + D * x

        return y
    
    # -------------------------- inference -------------------------- #
    """
    Concerning auto-regressive inference

    The cool part of using Mamba : inference is constant wrt to sequence length
    We just have to keep in cache, for each layer, two things :
    - the hidden state h (which is (B, ED, N)), as you typically would when doing inference with a RNN
    - the last d_conv-1 inputs of the layer, to be able to compute the 1D conv which is a convolution over the time dimension
      (d_conv is fixed so this doesn't incur a growing cache as we progress on generating the sequence)
      (and d_conv is usually very small, like 4, so we just have to "remember" the last 3 inputs)

    Concretely, these two quantities are put inside a cache tuple, and are named h and inputs respectively.
    h is (B, ED, N), and inputs is (B, ED, d_conv-1)
    The MambaBlock.step() receives this cache, and, along with outputing the output, alos outputs the updated cache for the next call.

    The cache object is initialized as follows : (None, torch.zeros()).
    When h is None, the selective scan function detects it and start with h=0.
    The torch.zeros() isn't a problem (it's same as just feeding the input, because the conv1d is padded)

    As we need one such cache variable per layer, we store a caches object, which is simply a list of cache object. (See mamba_lm.py)
    """
    
    def step(self, x, cache):
        # x : (B, D)
        # cache : (h, inputs)
                # h : (B, ED, N)
                # inputs : (B, ED, d_conv-1)
        
        # y : (B, D)
        # cache : (h, inputs)
        
        h, inputs = cache
        
        xz = self.in_proj(x) # (B, 2*ED)
        x, z = xz.chunk(2, dim=1) # (B, ED), (B, ED)

        # x branch
        x_cache = x.unsqueeze(2)
        x = self.conv1d(torch.cat([inputs, x_cache], dim=2))[:, :, self.config.d_conv-1] # (B, ED)

        x = F.silu(x)
        y, h = self.ssm_step(x, h)

        # z branch
        z = F.silu(z)

        output = y * z
        output = self.out_proj(output) # (B, D)

        # prepare cache for next call
        inputs = torch.cat([inputs[:, :, 1:], x_cache], dim=2) # (B, ED, d_conv-1)
        cache = (h, inputs)
        
        return output, cache

    def ssm_step(self, x, h):
        # x : (B, ED)
        # h : (B, ED, N)

        # y : (B, ED)
        # h : (B, ED, N)

        A = -torch.exp(self.A_log.float()) # (ED, N) # todo : ne pas le faire tout le temps, puisque c'est indépendant de la timestep
        D = self.D.float()

        deltaBC = self.x_proj(x) # (B, dt_rank+2*N)

        delta, B, C = torch.split(deltaBC, [self.config.dt_rank, self.config.d_state, self.config.d_state], dim=-1) # (B, dt_rank), (B, N), (B, N)
        delta, B, C = self._apply_layernorms(delta, B, C)
        delta = F.softplus(self.dt_proj(delta)) # (B, ED)

        deltaA = torch.exp(delta.unsqueeze(-1) * A) # (B, ED, N)
        deltaB = delta.unsqueeze(-1) * B.unsqueeze(1) # (B, ED, N)

        BX = deltaB * (x.unsqueeze(-1)) # (B, ED, N)

        if h is None:
            h = torch.zeros(x.size(0), self.config.d_inner, self.config.d_state, device=deltaA.device) # (B, ED, N)

        h = deltaA * h + BX # (B, ED, N)

        y = (h @ C.unsqueeze(-1)).squeeze(2) # (B, ED, N) @ (B, N, 1) -> (B, ED, 1)

        y = y + D * x

        return y, h
    
    
class RMSNorm(nn.Module):
    def __init__(self, d_model: int, eps: float = 1e-5, use_mup: bool = False):
        super().__init__()

        self.use_mup = use_mup
        self.eps = eps

        # https://arxiv.org/abs/2404.05728, RMSNorm gains prevents muTransfer (section 4.2.3)
        if not use_mup:
            self.weight = nn.Parameter(torch.ones(d_model))

    def forward(self, x):
        output = x * torch.rsqrt(x.pow(2).mean(-1, keepdim=True) + self.eps)

        if not self.use_mup:
            return output * self.weight
        else:
            return output
    

==> anc/adamflow/src/architectures/mlp.py <==
from dataclasses import dataclass

import numpy as np
from torch import nn

from .base import ActivationList, Architecture, make_activation

@dataclass
class MLP(Architecture):
    activation: ActivationList = "gelu"
    width: int = 256

    def create(self, input_shape, output_dim):
        model = nn.Sequential(
            nn.Flatten(),
            nn.Linear(np.prod(input_shape), self.width),
            make_activation(self.activation),
            nn.Linear(self.width, self.width),
            make_activation(self.activation),
            nn.Linear(self.width, output_dim),
        )

        return model


==> anc/adamflow/src/architectures/resnet.py <==
from dataclasses import dataclass
from functools import partial
from typing import Tuple

import torch
import torch.nn as nn
import torch.nn.functional as F

from .base import Architecture, make_activation


@dataclass
class Resnet(Architecture):
    # activation: Callable = nn.GELU()
    activation: str = 'gelu'
    width: int = 16
    stage_sizes: Tuple[int] = (3, 3, 3)

    def create(self, input_shape, output_dim):
        conv3x3 = partial(nn.Conv2d, kernel_size=3, padding=1, bias=False)
        conv1x1 = partial(nn.Conv2d, kernel_size=3, padding=1, bias=False)
        norm_layer = partial(GroupNorm, groups=self.width)
        activation = make_activation(self.activation)
        base_width = self.width
        stage_sizes = self.stage_sizes
        scale = sum(stage_sizes) ** (-1 / 2)

        class Block(nn.Module):
            def __init__(self, in_planes, planes, stride=1):
                super().__init__()
                self.conv1 = conv3x3(in_planes, planes, stride=stride)
                self.bn1 = norm_layer(planes)
                self.conv2 = conv3x3(planes, planes)
                self.bn2 = norm_layer(planes)
                self.shortcut = nn.Identity()
                if stride != 1:
                    self.shortcut = nn.Sequential(
                        conv1x1(in_planes, planes, stride=stride),
                        norm_layer(planes),
                    )
                nn.init.zeros_(self.bn2.weight)

            def forward(self, x):
                shortcut = self.shortcut(x)
                x = self.bn1(self.conv1(x))
                x = activation(x)
                x = self.bn2(self.conv2(x))
                return shortcut + x * scale

        class ResNet(nn.Module):
            def __init__(self):
                super().__init__()
                self.in_proj = nn.Sequential(
                    conv3x3(input_shape[0], base_width, stride=1),
                    activation,
                )
                stages = []
                width = base_width
                for i, stage_size in enumerate(stage_sizes):
                    stride = 1 if i == 0 else 2
                    stages.append(
                        nn.Sequential(
                            Block(width, stride * width, stride=stride),
                            *[
                                Block(stride * width, stride * width, stride=1)
                                for _ in range(stage_size - 1)
                            ]
                        )
                    )
                    width *= stride
                self.stages = nn.Sequential(*stages)
                image_size = input_shape[1] // 2 ** (len(stage_sizes) + 1)
                flat_dim = width * image_size**2
                self.out_proj = nn.Linear(flat_dim, output_dim)
                for m in self.modules():
                    if isinstance(m, nn.Conv2d):
                        nn.init.kaiming_normal_(
                            m.weight, mode="fan_out", nonlinearity="relu"
                        )
                nn.init.zeros_(self.out_proj.weight)
                nn.init.zeros_(self.out_proj.bias)

            def forward(self, x):
                x = self.in_proj(x)
                x = self.stages(x)
                x = F.avg_pool2d(x, 4)
                x = x.view(x.size(0), -1)
                x = self.out_proj(x)
                return x

        return ResNet()


class GroupNorm(nn.Module):
    def __init__(self, channels, groups):
        super().__init__()
        self.groups = groups
        self.weight = nn.Parameter(torch.ones(channels))
        self.bias = nn.Parameter(torch.zeros(channels))

    def forward(self, x):
        shape = x.shape
        x = x.reshape(shape[0], self.groups, -1)
        mean = x.mean(dim=-1, keepdim=True)
        var = x.var(dim=-1, keepdim=True)
        x = (x - mean) / (var + 1e-6).sqrt()
        x = x.reshape(shape)
        view = [1, -1] + [1] * len(shape[2:])
        return x * self.weight.view(*view) + self.bias.view(*view)


==> anc/adamflow/src/architectures/transformer.py <==
import torch.nn as nn
import torch
from dataclasses import dataclass

from .utils import replace_layernorm, TrainableLayerNorm
from .base import Architecture
import math


@dataclass
class Transformer(Architecture):
    layers : int = 4
    d_model : int = 32
    nhead: int = 4
    replace_ln: bool = True
    weight_multiplier: float = 0.0

    def create(self, input_shape, output_dim):    
        torch.backends.cuda.enable_flash_sdp(False)
        torch.backends.cuda.enable_mem_efficient_sdp(False)
        torch.backends.cuda.enable_math_sdp(True)
        
        net = TransformerLM( 
            output_dim,
            d_model=self.d_model,
            nhead=self.nhead,
            num_layers=self.layers,
            dim_feedforward=4*self.d_model,
            dropout=0.0,
            max_seq_length=input_shape[0])
    
        if self.replace_ln:
            replace_layernorm(net, TrainableLayerNorm)
        
        with torch.no_grad():
            net.output_layer.weight *= self.weight_multiplier
        
        return net
    
    
class TransformerLM(nn.Module):
    def __init__(
        self,
        vocab_size,
        d_model=768,
        nhead=12,
        num_layers=12,
        dim_feedforward=3072,
        dropout=0.0,
        max_seq_length=1024
    ):
        super().__init__()
        
        # Token embedding layer
        self.embedding = nn.Embedding(vocab_size, d_model)
        
        # Positional encoding
        self.pos_encoder = PositionalEncoding(d_model, dropout, max_seq_length)
        
        # Create decoder layer that will be used multiple times
        decoder_layer = nn.TransformerDecoderLayer(
            d_model=d_model,
            nhead=nhead,
            dim_feedforward=dim_feedforward,
            dropout=dropout,
            batch_first=True,
            activation='gelu',
        )
        
        # Create the decoder with multiple layers
        self.decoder = nn.TransformerDecoder(decoder_layer, num_layers=num_layers)
        
        # Final linear layer to project to vocabulary
        self.output_layer = nn.Linear(d_model, vocab_size)
        
        # Initialize parameters
        self._init_parameters()
        
        self.d_model = d_model
        
    def _init_parameters(self):
        """Initialize the parameters using Xavier initialization"""
        for p in self.parameters():
            if p.dim() > 1:
                nn.init.xavier_uniform_(p)
                
    def generate_square_subsequent_mask(self, size):
        """Generate a square mask for the sequence. The masked positions are filled with float('-inf').
        Unmasked positions are filled with float(0.0).
        """
        mask = (torch.triu(torch.ones(size, size)) == 1).transpose(0, 1)
        mask = mask.float().masked_fill(mask == 0, float('-inf')).masked_fill(mask == 1, float(0.0))
        return mask
    
    def forward(self, src, mask=None):
        """
        Args:
            src: Source sequence [batch_size, seq_len]
            mask: Optional mask for the sequence
        """
        # Create mask if not provided (for casual/autoregressive attention)
        if mask is None:
            mask = self.generate_square_subsequent_mask(src.size(1)).to(src.device)
        
        # Embed tokens and add positional encoding
        x = self.embedding(src) * math.sqrt(self.d_model)
        x = self.pos_encoder(x)
        
        # Pass through decoder
        # Note: For a decoder-only transformer, we pass the same sequence as both memory and tgt
        output = self.decoder(x, x, tgt_mask=mask)
        
        # Project to vocabulary size
        return self.output_layer(output)


class PositionalEncoding(nn.Module):
    def __init__(self, d_model, dropout=0.1, max_len=5000):
        super().__init__()
        self.dropout = nn.Dropout(p=dropout)

        # Create positional encoding matrix
        pe = torch.zeros(max_len, d_model)
        position = torch.arange(0, max_len, dtype=torch.float).unsqueeze(1)
        div_term = torch.exp(torch.arange(0, d_model, 2).float() * (-math.log(10000.0) / d_model))
        pe[:, 0::2] = torch.sin(position * div_term)
        pe[:, 1::2] = torch.cos(position * div_term)
        pe = pe.unsqueeze(0)
        self.register_buffer('pe', pe)

    def forward(self, x):
        x = x + self.pe[:, :x.size(1)]
        return self.dropout(x)
    

==> anc/adamflow/src/architectures/utils.py <==
import torch
import torch.nn as nn


class UntrainableLayerNorm(nn.Module):
    def __init__(self, features):
        super().__init__()

    def forward(self, x):
        mean = x.mean(-1).unsqueeze(-1)
        std = x.var(-1, unbiased=False).unsqueeze(-1).sqrt()
        return (x - mean) / std
    
    
class TrainableLayerNorm(nn.Module):
    def __init__(self, features, eps=1e-6):
        super(TrainableLayerNorm, self).__init__()
        self.gamma = nn.Parameter(torch.ones(features))
        self.beta = nn.Parameter(torch.zeros(features))
        self.eps = eps

    def forward(self, x):
        mean = x.mean(-1, keepdim=True)
        std = x.std(-1, keepdim=True)
        return self.gamma * (x - mean) / (std + self.eps) + self.beta


def replace_layernorm(model, new_layer_norm_class):
    for name, module in model.named_children():
        if isinstance(module, nn.LayerNorm):
            setattr(
                model,
                name,
                new_layer_norm_class(module.weight.shape[0]).to(module.weight.device),
            )
        else:
            replace_layernorm(module, new_layer_norm_class)



==> anc/adamflow/src/architectures/vit.py <==
from dataclasses import dataclass
from typing import Literal

import torch
from torch import nn

from .utils import replace_layernorm, UntrainableLayerNorm, TrainableLayerNorm

from .base import Architecture 


@dataclass
class VIT(Architecture):
    patch_size: int = 4
    dim: int = 64
    depth: int = 4
    mlp_dim: int = 256
    num_heads: int = 8
    pool: Literal["cls", "mean"] = "cls" 
    replace_ln: bool = True
    trainable_ln: bool = True
    simple: bool = True
    init_scale: float = 0.0 # setting this to 1.0 trains faster but with higher sharpness at init

    def create(self, input_shape, output_dim):
        from vit_pytorch import ViT, SimpleViT

        if self.simple:
            model = SimpleViT(
                image_size=input_shape[-1],
                patch_size = self.patch_size,
                num_classes = output_dim,
                dim = self.dim,
                depth = self.depth,
                heads = self.num_heads,
                mlp_dim = self.mlp_dim
            )
            with torch.no_grad(): 
                model.linear_head.weight.mul_(self.init_scale)
                model.linear_head.bias.mul_(self.init_scale)
            # with torch.no_grad(): 
            #     model.linear_head.weight.zero_()
            #     model.linear_head.bias.zero_()
        else:
            model = ViT(
                image_size=input_shape[-1],
                patch_size=self.patch_size,
                num_classes=output_dim,
                dim=self.dim,
                depth=self.depth,
                heads=self.num_heads,
                mlp_dim=self.mlp_dim,
                pool=self.pool,
                dropout=0.0,
                emb_dropout=0.0,
            )
            with torch.no_grad(): 
                model.mlp_head.weight.mul_(self.init_scale)
                model.mlp_head.bias.mul_(self.init_scale)

        if self.replace_ln:
            replace_layernorm(
                model, TrainableLayerNorm if self.trainable_ln else UntrainableLayerNorm
            )
           


        return model



==> anc/adamflow/src/datasets.py <==
from dataclasses import dataclass
from pathlib import Path
from typing import Any, ClassVar, List, Optional, Tuple, Dict, NamedTuple, Literal, Callable, Iterable

import numpy as np
import torch

from datasets import load_dataset as hf_load_dataset
from src.loss_criterion import ce_categorical_loss, ce_binary_loss, mse_categorical_loss, \
    mse_binary_loss, categorical_accuracy, binary_accuracy

"""Datasets that can be used."""

Array = Any


class Examples(NamedTuple):
    """A set of examples.
    
    This could be a whole dataset, or just a batch.
    """
    inputs: Array
    labels: Array
    
    def __len__(self):
        return len(self.inputs)


class Dataset(NamedTuple):
    """A neural network training problem packaged together."""
    
    trainset: Iterable[Examples]
    """Training dataset, as an iterable of batches of the form (inputs, labels)"""
    
    testset: Iterable[Examples]
    """Testing dataset, as an iterable of batches of the form (inputs, labels)"""

    criterion_fn: Callable[[Array, Array], Array]
    """Compute loss over a batch.  Signature: `(preds, labels) -> scalar`"""

    accuracy_fn:  Callable[[Array, Array], Array]
    """Compute accuracy over a batch.  Signature: `(preds, labels) -> scalar`"""

    output_dim: int
    """Output dimension for the neural network."""
    
    input_shape: Tuple[int, ...]
    """Shape of the input data."""

    

@dataclass(kw_only=True)
class DatasetBuilder:
    """Abstract parent class for datasets.
    
    Example usage:
      dataset = CIFAR10(**kwargs).load(device=device)
    
    Subclasses should override the following functions:
     - criterion_fn: compute loss criterion over a batch
     - accuracy_fn: compute accuracy over a batch
     - download: optionally download any raw data, which will
         be cached on the system after the first time
     - make: make the dataset
    """
    
    # even though training is full-batch, for memory
    # reasons we can use a smaller, 'ghost' batch size
    # when looping over the data (-1 = full-batch)
    ghost_batch_size: int = -1
    
    # the directory where raw data will be cached
    cache_dir: str = "data_cache"
    
    def get_output_dim(self) -> int:
        pass
    
    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        pass

    def download(self) -> Optional[Dict]:
        """Optionally download 'raw data', which will then be cached.
        
        If this method is implemented, the resulting data will be cached
        on the system so that in the future it can be accessed quickly.
        
        Returns:
          dictionary mapping string to numpy array, holding raw data
        """
        pass


    def make(self, raw_data:Optional[Dict] = None) -> Tuple[Examples, Examples]:
        """Make the dataset.
        
        Args:
          raw_data (optional dict): raw data that has been downloaded or uncached
          device ('cuda'|'cpu'): the device to put the dataset on
        
        Returns:
          the dataset, as (training examples, test examples)
        """
        pass


    def load(self, device:str = None):
        """Load the dataset."""
        # download or uncache the raw data, if there is any
        raw_data = self._get_raw_data() # returns None if there is no raw data
        
        # make the dataset, possibly using the downloaded/uncached raw data
        train, test = self.make(raw_data=raw_data)
        
        # shuffle the data
        train, test = self._shuffle(train), self._shuffle(test)
        
        # convert data from numpy to pytorch
        train, test = self._to_torch(train, device=device), self._to_torch(test, device=device)
        
        # divide data into (ghost) batches
        trainset, testset = self._batch(train), self._batch(test)
        
        # get loss criterion function and accuracy function
        criterion_fn, accuracy_fn = self.get_loss_and_acc()
        
        return Dataset(
            trainset=trainset,
            testset=testset,
            criterion_fn=criterion_fn,
            accuracy_fn=accuracy_fn,
            output_dim=self.get_output_dim(),
            input_shape=trainset[0].inputs.shape[1:]
        )

    def _get_raw_data(self):
        """If cache exists, return it; otherwise try to download.
        
        Returns:
          a Dict[string, np array], if one exists, or else None,
          if this dataset does not have anything downloadable
        """
        
        filename = self.__class__.__name__ + ".npz"
        cache = Path(self.cache_dir) 
        cache.mkdir(parents=True, exist_ok=True)
        file = cache / filename
        if file.exists():
            print("loading data from cache: ", file)
            dataset = dict(np.load(file))
        else:
            dataset = self.download()
            if dataset is not None:
                # save cache
                np.savez(file, **dataset) 
        return dataset

    def _batch(self, examples: Examples) -> List[Examples]:
        """Divide examples into (ghost) batches. """
        batch_sizes = _batch_sizes(len(examples), self.ghost_batch_size)
        input_batches = torch.split(examples.inputs, batch_sizes)
        label_batches = torch.split(examples.labels, batch_sizes)
        return [Examples(inputs_batch, labels_batch) for 
                (inputs_batch, labels_batch) in zip(input_batches, label_batches)]

    def _shuffle(self, examples: Examples) -> Examples:
        """Shuffle examples."""
        rng = np.random.default_rng(0)
        idx = rng.permutation(len(examples))
        return Examples(examples.inputs[idx], examples.labels[idx])
    
    def _to_torch(self, examples: Examples, device=None) -> Examples:
        """Convert from numpy to pytorch."""
        return Examples(
            torch.from_numpy(examples.inputs).to(device),
            torch.from_numpy(examples.labels).to(device)
        )


def _batch_sizes(n: int, batch_size: int) -> List[int]:
    """Divide n examples into `batch_size` groups.
    
    Args:
      n (int): the number of examples
      batch_size (int) the maximum size of each batch
      
    Returns:
      (list of ints): the number of elements in each batch
    """
    if batch_size <= 0:
        return [n]
    n_batch, remainder = divmod(n, batch_size)
    batch_sizes = [batch_size] * n_batch
    if remainder > 0:
        batch_sizes.append(remainder)
    return batch_sizes


CIFAR_MEAN = 255 * np.array([0.49139968, 0.48215827, 0.44653124])
CIFAR_STD = 255 * np.array([0.24703233, 0.24348505, 0.26158768])

@dataclass(kw_only=True)
class CIFAR10(DatasetBuilder):
    """The CIFAR-10 dataset.
    
    This implementation lets you select only a subset of 
    classes and/or examples.
    """
    
    # loss criterion
    criterion: Literal["ce", "mse"]
    
    # overall number of training examples to keep
    n: int
    
    # number of classes to keep
    classes: Optional[int | Literal["binary"]] = 10

    def get_output_dim(self) -> int:
        if self.classes == "binary":
            return 1
        else:
            return self.classes

    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        if self.classes == "binary":
            if self.criterion == "ce":
                criterion_fn = ce_binary_loss
            elif self.criterion == "mse":
                criterion_fn = mse_binary_loss
            accuracy_fn = binary_accuracy
        else:
            if self.criterion == "ce":
                criterion_fn = ce_categorical_loss
            elif self.criterion == "mse":
                criterion_fn = mse_categorical_loss
            accuracy_fn = categorical_accuracy
        return criterion_fn, accuracy_fn
            
    def download(self):
        dataset = hf_load_dataset("cifar10") # download from huggingface
        return dict(
            train_x=np.array(dataset["train"]["img"], dtype=np.float32),
            train_y=np.array(dataset["train"]["label"], dtype=np.int32),
            test_x=np.array(dataset["test"]["img"], dtype=np.float32),
            test_y=np.array(dataset["test"]["label"], dtype=np.int32)
        )
        
    def make(self, raw_data):
        classes = 2 if self.classes == 'binary' else self.classes
        
        # code to make a split
        def _make_split(x, y, n_per_class=None):
            # select the desired examples
            idx = []
            for i in range(classes):
                class_indices = np.nonzero(y == i)[0][:n_per_class]
                idx.append(class_indices)
            idx = np.concatenate(idx)
            x, y = x[idx], y[idx]
            
            # normalize channels
            x = (x - CIFAR_MEAN) / CIFAR_STD
            
            # rearrange dimensions according to pytorch convention
            x = x.transpose(0, 3, 1, 2)
            
            # cast to proper dtype
            x, y = x.astype(np.float32), y.astype(np.int64)
            
            return Examples(x, y)
        
        # make the train split
        train_x, train_y = raw_data['train_x'], raw_data['train_y']
        train = _make_split(train_x, train_y, n_per_class=self.n // classes)
        
        # make the test split
        test_x, test_y = raw_data['test_x'], raw_data['test_y'] # for now, keep all test examples
        test = _make_split(test_x, test_y)

        return train, test


@dataclass(kw_only=True)
class SST2(DatasetBuilder):
    criterion: Literal["ce", "mse"]
    n: int
    vocab_size: ClassVar[int] = 30522
    seq_len: ClassVar[int] = 66

    def get_output_dim(self) -> int:
        return 1

    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        if self.criterion == "ce":
            criterion_fn = ce_binary_loss
        elif self.criterion == "mse":
            criterion_fn = mse_binary_loss
        accuracy_fn = binary_accuracy
        return criterion_fn, accuracy_fn

    def download(self):
        from transformers import AutoTokenizer

        assert self.n % 2 == 0
        tokenizer = AutoTokenizer.from_pretrained("bert-base-uncased")
        dataset = hf_load_dataset("glue", "sst2")
        train_x = dataset["train"]["sentence"]
        test_x = dataset["test"]["sentence"]
        seqs = tokenizer(
            train_x + test_x,
            padding=True,
            return_tensors="np",
        )["input_ids"]
        train_x = seqs[: len(train_x)]
        test_x = seqs[len(train_x) :]
        train_y = np.array(dataset["train"]["label"])
        test_y = np.array(dataset["test"]["label"])
        
        return dict(train_x=train_x, train_y=train_y, test_x=test_x, test_y=test_y)

    def make(self, raw_data=None):
        train_x, train_y = raw_data['train_x'], raw_data['train_y']
        test_x, test_y = raw_data['test_x'], raw_data['test_y']

        # TODO comment this - do something to train set
        neg_idx = np.argwhere(train_y == 0)[: self.n // 2, 0]
        pos_idx = np.argwhere(train_y == 1)[: self.n // 2, 0]
        idx = np.concatenate([neg_idx, pos_idx])
        train_x = train_x[idx]
        
        train_x, train_y = train_x.astype(np.int64), train_y.astype(np.int64)
        test_x, test_y = test_x.astype(np.int64), test_y.astype(np.int64)
        
        return Examples(train_x, train_y), Examples(test_x, test_y)
    
    
@dataclass(kw_only=True)
class Classification(DatasetBuilder):
    """SKLearn synthetic classification dataset."""
    
    # number of training examples
    n: int = 100
    
    # number of test examples
    n_test: int = 100
    
    # number of classes
    classes: int = 2
    
    # number of features
    n_features: int = 20
    
    # random seed
    seed: int = 0
     
    def get_output_dim(self) -> int:
        return self.classes

    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        return mse_categorical_loss, categorical_accuracy
    
    def make(self, raw_data=None):
        from sklearn.datasets import make_classification
        X, y = make_classification(n_samples=self.n+self.n_test, n_features=self.n_features, n_classes=self.classes, n_informative=5, random_state=self.seed)
        X_train, y_train = X[0:self.n], y[0:self.n]
        X_test, y_test = X[self.n:], y[self.n:]
        return Examples(X_train.astype(np.float32), y_train.astype(np.int64)), Examples(X_test.astype(np.float32), y_test.astype(np.int64))
    
    

@dataclass(kw_only=True)
class Moons(DatasetBuilder):
    """Two moons toy dataset."""
    
    # number of training examples
    n: int = 200
    
    # number of test examples
    n_test: int = 100
    
    # amount of noise
    noise: float = 0.2
    
    # random seed
    seed: int = 10
     
    def get_output_dim(self) -> int:
        return 1

    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        return mse_binary_loss, binary_accuracy
    
    def make(self, raw_data=None):
        from sklearn.datasets import make_moons
        X_train, y_train = make_moons(n_samples=self.n, noise=self.noise, random_state=self.seed)
        X_test, y_test = make_moons(n_samples=self.n_test, noise=self.noise, random_state=1000)
        return Examples(X_train.astype(np.float32), y_train.astype(np.int64)), Examples(X_test.astype(np.float32), y_test.astype(np.int64))
    
    
@dataclass(kw_only=True)
class Circles(DatasetBuilder):
    """Circles toy dataset."""
    
    # number of training examples
    n: int = 200
    
    # number of test examples
    n_test: int = 100
    
    # amount of noise
    noise: float = 0.2
    
    # scale factor for inner and outer circle (see sklearn docs)
    factor: float = 0.8
    
    # random seed
    seed: int = 10
    
    def get_output_dim(self) -> int:
        return 1

    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        return mse_binary_loss, binary_accuracy

    def make(self, raw_data=None):
        from sklearn.datasets import make_circles
        X_train, y_train = make_circles(n_samples=self.n, noise=self.noise, random_state=self.seed, factor=self.factor)
        X_test, y_test = make_circles(n_samples=self.n_test, noise=self.noise, random_state=self.seed, factor=self.factor)
        return Examples(X_train.astype(np.float32), y_train.astype(np.int64)), Examples(X_test.astype(np.float32), y_test.astype(np.int64))


@dataclass(kw_only=True)
class Sorting(DatasetBuilder):
    """Toy sorting task.
    
    This code is adapted from Karpathy's: https://github.com/karpathy/minGPT/blob/master/demo.ipynb.
    
    """
    
    # the loss criterion
    criterion: Literal["ce", "mse"]
    
    # the number of training examples
    n: int = 1000
    
    # the number of test examples
    n_test: int = 1000
    
    # the size of the vocabulary
    vocab_size: int = 4
    
    # the number of tokens to sort
    length: int = 8
    
    def get_output_dim(self) -> int:
        return self.vocab_size

    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        if self.criterion == "ce":
            criterion_fn = ce_categorical_loss
        elif self.criterion == "mse":
            criterion_fn = mse_categorical_loss
        accuracy_fn = categorical_accuracy
        return criterion_fn, accuracy_fn
    
    def make(self, raw_data=None):
        # generate both train and test sequences
        rng = np.random.default_rng(0)
        # Each row is the (unsorted) input to a sorting problem
        inp = rng.integers(0, self.vocab_size, size=(self.n + self.n_test, self.length))
        # Each row is the sorted input
        sol = np.sort(inp, axis=1)
        # Each row is the concatenation of the unsorted and sorted sequences
        cat = np.concatenate((inp, sol), axis=1)
        # Inputs and labels for next-token prediction
        x, y = cat[:, :-1].copy(), cat[:, 1:].copy()

        # -1 means mask - these positions won't be used to compute the loss
        y[:, : self.length - 1] = -1

        # separate train and test
        train_x, test_x = x[:self.n], x[self.n :]
        train_y, test_y = y[:self.n], y[self.n :]

        train, test = Examples(train_x, train_y), Examples(test_x, test_y)
        return train, test
        
        
@dataclass(kw_only=True)
class Copying(DatasetBuilder):
    """Toy copying task."""
    
    # the loss criterion
    criterion: Literal["ce", "mse"]
    
    # the number of training examples
    n: int = 1000
    
    # the number of test examples
    n_test: int = 1000

    # the size of the vocabulary
    vocab_size: int = 4
    
    # the number of tokens to copy
    length: int = 8
    
    def get_output_dim(self) -> int:
        return self.vocab_size

    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        if self.criterion == "ce":
            criterion_fn = ce_categorical_loss
        elif self.criterion == "mse":
            criterion_fn = mse_categorical_loss
        accuracy_fn = categorical_accuracy
        return criterion_fn, accuracy_fn

    def make(self, raw_data=None):
        rng = np.random.default_rng(0)
        
        # generate both train and test sequences
        inp = rng.integers(0, self.vocab_size, size=(self.n + self.n_test, self.length))
        cat = np.concatenate((inp, inp), axis=1)
        # Inputs and labels for next-token prediction
        x, y = cat[:, :-1].copy(), cat[:, 1:].copy()
        
        # -1 means mask - these positions won't be used to compute the loss
        y[:, : self.length - 1] = -1
        
        # separate train from test
        train_x, test_x = x[: self.n], x[self.n :]
        train_y, test_y = y[: self.n], y[self.n :]
        
        return Examples(train_x, train_y), Examples(test_x, test_y)


==> anc/adamflow/src/eig_solvers.py <==
from typing import Any, Optional, Tuple, Dict

import numpy as np
import torch
from scipy.sparse import linalg as spla
from torch.func import vmap

from src.update_rules import Preconditioner
from src.loss_function import LossFunction

from .lobpcg import torch_lobpcg

Array = Any

"""Eigenvalue solvers."""


def compute_eigs(loss_fn: LossFunction, w: Array, neigs: int = None, warm_start_eigenvectors: Array = None,
                P: Optional[Preconditioner] = None, return_sym_evecs: bool = False, solver: str = "lobpcg",
                tol: float = 1e-10, chunk_size=-1) -> Tuple[Array, Array, Dict]:
    """Computes top eigenvectors/eigenvalues of the Hessian (or preconditioned Hessian).
    
    If P is None, returns the top eigenpairs of the Hessian H(w).  If P is non-None,
    returns the top eigenpairs of the preconditioned Hessian P^{-1} H(w).
    
    In the latter case, if return_sym_evecs=True, it returns the eigenvectors of the 
    symmetric matrix P^{-1/2} H(w) P^{-1/2}.  If return_sym_evecs=False, it returns the 
    right eigenvectors of P^{-1} H(w).
        
    To specify the number of eigenpairs to compute, the user must pass in either `n_eigs` or `warm_start_eigenvectors`.
    In the former case, we randomly initialize the warmstart eigenvectors.  In the latter case, we use the provided ones.
    
    Args:
      loss_fn: the loss function
      w: the weights at which to compute the Hessian eigenvectors
      neigs: if set to non-None, compute this many eigs
      warm_start_eigenvectors: if set to non-None, warm start the solver from this array of eigenvectors
      P: the optional preconditioner
      return_sym_evecs: if true, return eigenvectors of P^{-1/2} H P^{-1/2}; otherwise, return right eigenvectors of P^(-1) H
      solver: either 'lobpcg' (runs custom lobpcb implementation) or 'scipy' (runs scipy built-in lanzcos)
      tol: the numerical tolerance for the eigenvalue solver
      chunk_size: the max number of HVP's that we attempt to do on-device concurrently (-1 means no bound)
      return_sym_evecs: if true, return eigenvectors of P^{-1/2} H P^{-1/2}; otherwise, return right eigenvectors of P^(-1) H
                
    Returns:
      eigenvalues (Array)
      eigenvectors (Array)
      matvec_count (int): the number of matrix-vector products that were used
    """
    assert neigs is not None or warm_start_eigenvectors is not None
    
    if warm_start_eigenvectors is None:
        warm_start_eigenvectors = _initialize_eigenvectors(len(w), neigs, w)
    
    P_inv_sqrt = (lambda x: x) if P is None else P.pow(-1 / 2)
    
    matvec_count = 0

    def matvec(v):
        nonlocal matvec_count
        matvec_count += np.prod(v.shape[1:])        
        _matvec = lambda v: P_inv_sqrt(loss_fn.D(w, 2, P_inv_sqrt(v)))
        _matvec = torch.func.vmap(_matvec, 1, 1, chunk_size=chunk_size)
        return _matvec(v)
    
    # switch from -1 convention (our code) to None convention (PyTorch)
    if chunk_size == -1:
        chunk_size = None
        
    log = {}

    if solver == "lobpcg":
        eigenvalues, eigenvectors, n_iter = torch_lobpcg(matvec, warm_start_eigenvectors, tol=tol)
        log['n_iter'] = n_iter
    elif solver == "scipy":
        eigenvalues, eigenvectors = scipy_eig(matvec, warm_start_eigenvectors)
    else:
        raise Exception(f"unknown solver {solver}, must be lobpcg or scipy")
    
    log['matvec_count'] = matvec_count
    
    if not return_sym_evecs:
        eigenvectors = vmap(P_inv_sqrt, 1, 1)(eigenvectors)
    
    return eigenvalues, eigenvectors, log


def _initialize_eigenvectors(nparams: int, n_eigs: int, array: Array):
    """Initialize eigenvectors for lobpcg iteration.
    
    Args:
      n_eigs: number of eigenvectors
      nparams: number of parameters in the net. i.e. dimension of each eigenvector
      array: an example array, which we use for its dtype and device
    """
    return torch.randn((nparams, n_eigs), dtype=array.dtype, device=array.device)


    
class WarmStartEigSolver:
    """A Hessian eigenvalue solver that warm-starts from the last computed eigenvectors.
    
    Initially, the solver tracks the top `n_eigs_initial` eigenpairs.  If track_threshold is not None,
    then whenever the lowest tracked eigenvalue goes above track_threshold, then we start tracking
    another eigenvalue, so as to ensure that we are always tracking all eigenvalues >= track_threshold.
    
    If you want to just track a fixed number of eigenvectors, then simply leave track_threshold as None.
    """
    
    def __init__(self, loss_fn: LossFunction, w_example: Array,
                 initial_neigs: int = 1, return_sym_evecs=False, solver: str = "lobpcg",
                 tol: float = 1e-10, chunk_size: int = -1, track_threshold: float = None):
        """Initialize the eigenvalue solver.
        
        Args:
          loss_fn: the loss function
          w_example: an example of a weight tensor (we will use this only for its shape information)
          initial_neigs: initial number of eigenvalues to track
          solver: either 'lobpcg' (runs custom lobpcb implementation) or 'scipy' (runs scipy built-in lanzcos)
          tol: the numerical tolerance for the eigenvalue solver
          return_sym_evecs: if true, return eigenvectors of the symmetric matrix P^{-1/2} H P^{-1/2};
                            otherwise, return the right eigenvectors of P^(-1) H
          chunk_size: max num of HVP's to try to do on the GPU at once
          track_threshold: if set to non-None, track all eigenvalues greater than this value
        """
        self.loss_fn = loss_fn
        self.solver = solver
        self.tol = tol
        self.return_sym_evecs = return_sym_evecs
        self.n_eigs = initial_neigs
        self.chunk_size = chunk_size
        self.track_threshold = track_threshold
        
        if initial_neigs == 0:
            raise ValueError("initial_neigs must be > 0")
        
        # Eigenvectors that we keep around for warm-starting the eigenvalue solver.
        # These are eigenvectors of the 'symmetric' preconditioned Hessian P^{-1/2} H P^{-1/2}.
        self.symU = torch.randn((len(w_example), 0), dtype=w_example.dtype, device=w_example.device)

    def update(self, w: Array, P: Optional[Preconditioner] = None) -> Tuple[Array, Array, Dict]:
        """Re-run the Hessian eigenvalue solver.
        
        Args:
          w: the new weights
          
        Returns:
          eigs: the new eigenvalues
          U: the new eigenvectors
          logs: logs for eigenvalue solving
        """
        # keep growing the number of estimated eigenvalues until the smallest
        # estimated eigenvalue is below self.track_threshold
        while True:
            
            # add columns to symU if self.n_eigs exceeds the current number of columns
            if self.n_eigs > self.symU.shape[1]:
                new_k = self.n_eigs - self.symU.shape[1]
                new_vecs = _initialize_eigenvectors(self.symU.shape[0], new_k, self.symU)
                self.symU = torch.cat([self.symU, new_vecs], dim=1)

            # compute the new eigenvalues and eigenvectors
            eigs, symU, log = compute_eigs(
                self.loss_fn, w, P=P, return_sym_evecs=self.return_sym_evecs, warm_start_eigenvectors=self.symU,
                solver=self.solver, tol=self.tol, chunk_size=self.chunk_size)

            # break if we aren't enforcing a track threshold
            # or our smallest estimated eigenvalue is below this threshold
            if (self.track_threshold is None) or (eigs.min() < self.track_threshold):
                break
        
            # increment number of eigenvalues to track
            self.n_eigs += 1
            print(f"tracking {self.n_eigs} eigenvalues now") 
            
        # align the new eigenvectors with the last eigenvectors (this only really works when there is 1 unstable eigenvector)
        self.symU = align_evecs(symU, self.symU)
            
        # convert to right eigenvectors if appropriate
        if self.return_sym_evecs:
            eigenvectors = self.symU
        else:
            P_inv_sqrt = (lambda x: x) if P is None else P.pow(-1 / 2)
            eigenvectors = vmap(P_inv_sqrt, 1, 1)(self.symU)
            
        return eigs, eigenvectors, log


def scipy_eig(matvec, U):
    """Wraps scipy's Lanczos eigenvalue solver."""
    dim, n_eig = U.shape
    dtype = U.dtype
    device = U.device

    def np_matvec(v):
        v = torch.tensor(v, dtype=U.dtype, device=U.device)
        return matvec(v).cpu().numpy()

    op = spla.LinearOperator((dim, dim), matvec=np_matvec, dtype=np.float32)
    eigs, U = spla.eigsh(op, k=n_eig, which="LA")
    eigs, U = eigs[::-1], U[:, ::-1]
    eigs = torch.tensor(eigs.copy(), dtype=dtype, device=device)
    U = torch.tensor(U.copy(), dtype=dtype, device=device)
    return eigs, U

"""Helper functions"""

def align_evecs(U, refU):
    signs = torch.sign(torch.einsum("ij,ij->j", U, refU))
    return torch.einsum("ij,j->ij", U, signs)


==> anc/adamflow/src/flows.py <==
from typing import Any, Tuple

import torch
from torch.func import grad, vmap

from src.sdcp import SDCPSolver
from src.update_rules import UpdateRule
from src.utils import D, apply_to_pairs, mat_to_upper, upper_to_mat, get_upper_to_mat_metric

Array = Any

"""Numerical code for discretizing stable and central flows."""


def stable_flow_substep(
    opt: UpdateRule,
    w: Array,
    state: Array,
    gradient: Array,
    dt: float,
) -> Tuple[Array, Array]:
    """Perform one substep of stable flow"""
    # compute preconditioner
    P = opt.P(state)

    # compute time derivatives of w and state
    dstate_dt = opt.dstate_dt(state, gradient)
    dw_dt = -P.pow(-1)(gradient)

    # take euler step
    new_state = state + dt * dstate_dt
    new_w = w + dt * dw_dt

    return new_w, new_state


def central_flow_substep(
    opt: UpdateRule,
    w: Array,
    state: Array,
    gradient: Array,
    eigs: Array,
    U: Array,
    dH_dw: Array,
    dt: float,
    sdcp_solver: SDCPSolver,
) -> Tuple[Array, Array, Array]:
    """Perform one substep of central flow"""
    P = opt.P(state)  # get current preconditioner P

    # decompose dw_dt = dw_dt_stable + dw_dt_X @ X
    # dw_dt_stable does not depend on X, dw_dt_X is the part that multiplies X
    dw_dt_stable = -P.pow(-1)(gradient)  #       NOTE: [dim(w)]
    dw_dt_X = -0.5 * vmap(P.pow(-1))(dH_dw).T  # NOTE: [dim(w), binom(k+1,2)]

    # decompose dstate_dt = dstate_dt_stable + dstate_dt_X @ X
    # see helper function compute_dstate_dt for details
    HU = (
        vmap(P, 1, 1)(U) * eigs[None, :]
    )  # U are generalized evecs, i.e. H U = P U diag(eigs)
    # TODO: using this version of HU can lead to \beta not being symmetric, either need to replace with HU≈2PU or allow for non-symmetric \beta
    dstate_dt_stable, dstate_dt_X = compute_dstate_dt(opt, state, gradient, HU)

    # let A(w,state) := 2P(state)-H(w), so stability requires A(w,state) ⪰ 0
    # we approximate A at time t+dt by its linearization: next_A = A + dt * dA_dt ⪰ 0
    # we further approximate by restricting to span[U]: Uᵀ (A + dt * dA_dt) U ⪰ 0
    # to compute Uᵀ dA_dt U, we compute Uᵀ dP_dt U and Uᵀ dH_dt U separately

    # decompose dH_dt = dH_dt_stable + dH_dt_X @ X
    # dH_dt_stable does not depend on X, dH_dt_X is the part that multiplies X
    # note that dH_dt really represents d(Uᵀ H U)/dt ∈ Sym(ℝᵏ)
    dH_dt_stable = dH_dw @ dw_dt_stable  # NOTE: [binom(k+1,2)]
    dH_dt_X = dH_dw @ dw_dt_X  #           NOTE: [binom(k+1,2), binom(k+1,2)]

    # decompose dP_dt = dP_dt_stable + dP_dt_X @ X
    # dP_dt_stable does not depend on X, dP_dt_X is the part that multiplies X
    # note that dP_dt really represents d(Uᵀ P U)/dt ∈ Sym(ℝᵏ)
    # we begin by computing dP_dstate = ∇_{state} Uᵀ P(state) U
    dP_dstate_bilinear_form = lambda u, v: grad(lambda s: u @ opt.P(s)(v))(
        state
    )  # u,v → ∇_{state} uᵀ P(state) v
    dP_dstate = apply_to_pairs(
        dP_dstate_bilinear_form, U
    )  # NOTE: [binom(k+1,2), dim(state)]
    dP_dt_stable = dP_dstate @ dstate_dt_stable  # NOTE: [binom(k+1,2)]
    dP_dt_X = dP_dstate @ dstate_dt_X  #           NOTE: [binom(k+1,2), binom(k+1,2)]

    # before computing the next A, we need to compute the current A
    # because Uᵀ P U = Iₖ and HU = PUdiag(eigs), we have UᵀHU = diag(eigs)
    # therefore Uᵀ A U = Uᵀ(2P-H)U = diag(2-eigs)
    A = mat_to_upper(torch.diag(2 - eigs))

    # decompose dA_dt = dA_dt_stable + dA_dt_X @ X using A = 2P - H
    dA_dt_stable = 2 * dP_dt_stable - dH_dt_stable  # NOTE: [binom(k+1,2)]
    dA_dt_X = 2 * dP_dt_X - dH_dt_X  #                NOTE: [binom(k+1,2), binom(k+1,2)]

    # decompose next_A = (A + dt * dA_dt) into next_A = next_A_stable + next_A_X @ X
    next_A_stable = A + dt * dA_dt_stable # NOTE: [binom(k+1,2)]
    next_A_X = dt * dA_dt_X               # NOTE: [binom(k+1,2), binom(k+1,2)]

    # solve for X so that 0 ≼ X ⟂ next_A ⪰ 0 using an SDCP solver
    alpha = upper_to_mat(next_A_stable).cpu().numpy() # NOTE: [k,k]
    beta = upper_to_mat(next_A_X).cpu().numpy()       # NOTE: [k,k,k,k]
    X = sdcp_solver(A=alpha, B=beta) # solve SDCP (CVXPY)
    X = torch.from_numpy(X).float().cuda()  # convert to torch tensor
    X_vech = mat_to_upper(X)  # convert to upper triangular form

    # we are currently representing dw_dt_X, dstate_dt_X, X as vectors of upper triangular entries
    # to contract them correctly, we need to count the off-diagonal entries twice
    # this is equivalent to using a metric which puts a weight of 2 on the off-diagonal entries
    metric = get_upper_to_mat_metric(U.shape[1])  #                   NOTE: [binom(k+1,2)]
    dw_dt = dw_dt_stable + dw_dt_X @ (metric * X_vech)  #             NOTE: [dim(w)]
    dstate_dt = dstate_dt_stable + dstate_dt_X @ (metric * X_vech)  # NOTE: [dim(state)]

    # take a substep of size dt
    new_w = w + dt * dw_dt
    new_state = state + dt * dstate_dt

    aux = dict(
        dH_dt_stable=dH_dt_stable,
        dH_dt_X=dH_dt_X,
        dP_dt_stable=dP_dt_stable,
        dP_dt_X=dP_dt_X,
        X=X,
    )
    return new_w, new_state, aux


def compute_dstate_dt(
    opt: UpdateRule, state: Array, gradient: Array, HU: Array
) -> Tuple[Array, Array]:
    """
    Computes dstate_dt ≈ 𝔼[f(state,g)] where f = opt.dstate_dt and g is the gradient at w + δ

    Derivation:
        1. If δ has covariance Σ = UXUᵀ, the gradient has covariance (HU)X(HU)ᵀ
        2. Taylor expand f around 𝔼[g]:
            𝔼[f(state,g)] ≈ f(state,g) + 0.5 * ∇²_g f(state,g) @ [(HU)X(HU)ᵀ]
        3. Suffices to compute the bilinear form u,v → uᵀ [0.5 * ∇²_g f(state,g)] v applied to HU

    Returns:
        - dstate_dt_stable: the part of dstate_dt that does not depend on X NOTE: [dim(state)]
        - dstate_dt_X: the part of dstate_dt that multiplies X              NOTE: [dim(state), binom(k+1,2)]
    """
    dstate_dt_stable = opt.dstate_dt(state, gradient)  # NOTE: [dim(state)]
    dstate_dt_X_bilinear_form = lambda u, v: 0.5 * D(
        lambda g: opt.dstate_dt(state, g), gradient, 2, u, v
    )
    dstate_dt_X = apply_to_pairs(
        dstate_dt_X_bilinear_form, HU
    ).T  # NOTE: [dim(state), binom(k+1,2)]
    return dstate_dt_stable, dstate_dt_X




==> anc/adamflow/src/functional.py <==
from typing import Callable, Any

import torch
import torch.nn as nn
from torch.utils._pytree import PyTree

from .utils import flatten_pytree

Array = Any

"""Code for functional-style networks in PyTorch."""

class FunctionalModel():
  """Functional wrapper around a PyTorch model.
  
  Use make_functional() to create one.
  
  Example:
    >>> model = nn.Sequential(nn.Linear(10, 5), nn.ReLU())
    >>> flat_params, functional_model = FunctionalModel.make_functional(model)
    >>> output = functional_model.apply(flat_params, torch.randn(1, 10))
  """

  def __init__(self, module: nn.Module, unflatten_fn: Callable[[Array], PyTree]):
    """Don't use this constructor - use make_functional()
    
    Args:
      module: the PyTorch model
      unflatten_fn: unflattens a flat parameter vector into a PyTree
    """
    self._module = module
    self._unflatten_fn = unflatten_fn
  
  def apply(self, flat_params: Array, x: Array):
    """Run a forward pass of the network.
    
    Args:
      flat_params (Array): parameters, as a flat vector
      x (Array): inputs
    """
    params = self.unflatten(flat_params)
    return torch.func.functional_call(self._module, params, x)
  
  def unflatten(self, flat_params: Array) -> PyTree:
    """Unflattens a flat parameter vector into a PyTree.
    
    Args:
      flat_params (Array): a flat parameter vector
      
    Returns:
      pytree: the same parameters unflattened into a PyTree
    """
    return self._unflatten_fn(flat_params)
  
  @classmethod
  def make_functional(cls, module: nn.Module):
    """Take a PyTorch module that encodes a neural network, and make it functional.
    
    Args:
      module (nn.Module): the PyTorch module to wrap
      
    Returns:
      Array: current parameters, as a flat vector
      FunctionalModel: a functional version of the model
    """
    # TODO this may not handle batchnorm correctly - might need to collect
    # named_buffers() too and passing them to functional_call via the buffers arg
    params = {k: v.detach() for k, v in module.named_parameters()}
    flat_params, unflatten = flatten_pytree(params)
    return flat_params, FunctionalModel(module, unflatten)


==> anc/adamflow/src/lobpcg.py <==
from __future__ import annotations
import torch
from functools import wraps

"""Native PyTorch implementation of the LOBPCG algorithm for eigenvalue computation.

This code was copied (and translated into PyTorch) from Google's JAX implementation:
https://github.com/jax-ml/jax/blob/main/jax/experimental/sparse/linalg.py#L37-L105
"""

def torch_lobpcg(A, X, max_iter=100, tol=None):
    """Finds the top k eigenvalues/eigenvectors of the n x n linear operator A.
    
    Args:
      A (Callable: Array -> Array): function representing an [n x n] linear operator. 
        Passing in an [n x r] input should return an [n x r] output where A has
        been evaluated on each column of the input.
      X (Array): an initial guess for the top k eigenvectors, of shape [n x k].  This is
        how the function learns what k is.
      max_iter (int): the maximum number of LOBPCG iterations to run
      tol (float): the numerical tolerance
      
    Returns:
      top eigenvalues
      top eigenvectors
      number of iterations
    """
    n, k = X.shape
    
    A = create_safe_wrapper(A)

    if n < 4 * k:
        A_mat = A(torch.eye(n, dtype=X.dtype, device=X.device))
        evals, evecs = _eigh_ascending(A_mat)
        return evals[:k], evecs[:, :k], 1

    dt = X.dtype
    if tol is None:
        tol = torch.finfo(dt).eps

    X = _orthonormalize(X)
    P = _extend_basis(X, X.shape[1])
    AX = A(X)
    theta = torch.sum(X * AX, axis=0, keepdims=True)
    R = AX - theta * X
    converged = 0
    for i in range(max_iter):
        if converged >= k:
            break
        R = _project_out(torch.concatenate((X, P), axis=1), R)
        XPR = torch.concatenate((X, P, R), axis=1)
        theta, Q = _rayleigh_ritz_orth(A, XPR)
        theta = theta[:k]
        B = Q[:, :k]
        normB = torch.linalg.norm(B, ord=2, axis=0, keepdims=True)
        B /= normB
        X = _mm(XPR, B)
        normX = torch.linalg.norm(X, ord=2, axis=0, keepdims=True)
        X /= normX
        q, _ = torch.linalg.qr(Q[:k, k:].T)
        diff_rayleigh_ortho = _mm(Q[:, k:], q)
        P = _mm(XPR, diff_rayleigh_ortho)
        normP = torch.linalg.norm(P, ord=2, axis=0, keepdims=True)
        P /= torch.where(normP == 0, 1.0, normP)
        AX = A(X)
        R = AX - theta[None, :] * X
        resid_norms = torch.linalg.norm(R, ord=2, axis=0)
        reltol = 10 * n * (torch.linalg.norm(AX, ord=2, axis=0) + theta)
        res_converged = resid_norms < tol * reltol
        converged = torch.sum(res_converged)
    return theta, X, i

def _project_out(basis, U):
    for _ in range(2):
        U -= _mm(basis, _mm(basis.T, U))
        U = _orthonormalize(U)
    for _ in range(2):
        U -= _mm(basis, _mm(basis.T, U))
    normU = torch.linalg.norm(U, ord=2, axis=0, keepdims=True)
    U *= normU >= 0.99

    return U

def _rayleigh_ritz_orth(A, S):
    SAS = _mm(S.T, A(S))
    return _eigh_ascending(SAS)


def _orthonormalize(basis):
    for _ in range(2):
        basis = _svqb(basis)
    return basis


def _mm(a, b):
    return torch.matmul(a, b)


def _eigh_ascending(A):
    try:
        w, V = torch.linalg.eigh(A)
    except:
        print("uh oh")
        raise Exception("eigh failed")
    idx = torch.argsort(-w)
    return w[idx], V[:, idx]


def _svqb(X):
    norms = torch.linalg.norm(X, ord=2, axis=0, keepdims=True)
    X /= torch.where(norms == 0, 1.0, norms)
    inner = _mm(X.T, X)
    w, V = _eigh_ascending(inner)
    tau = torch.finfo(X.dtype).eps * w[0]
    padded = torch.maximum(w, tau)
    sqrted = torch.where(tau > 0, padded, 1.0) ** (-0.5)
    scaledV = V * sqrted[None, :]
    orthoX = _mm(X, scaledV)
    keep = ((w > tau) * (torch.diag(inner) > 0.0))[None, :]
    orthoX *= keep.type(orthoX.dtype)
    norms = torch.linalg.norm(orthoX, ord=2, axis=0, keepdims=True)
    keep *= (norms > 0.0).type(keep.dtype)
    orthoX /= torch.where(keep, norms, 1.0)
    return orthoX


def _extend_basis(X, m):
    n, k = X.shape
    Xupper, Xlower = X[:k], X[k:]
    u, s, vt = torch.linalg.svd(Xupper)
    y = torch.concatenate([Xupper + _mm(u, vt), Xlower], axis=0)
    other = torch.concatenate(
        [
            torch.eye(m, dtype=X.dtype, device=X.device),
            torch.zeros((n - k - m, m), dtype=X.dtype, device=X.device),
        ],
        axis=0,
    )
    w = _mm(y, vt.T * ((2 * (1 + s)) ** (-1 / 2))[None, :])
    h = -2 * torch.linalg.multi_dot([w, w[k:, :].T, other])
    h[k:] += other
    return h


# wrap the matvec function A with an error handler that, in the event
# of an OOM, returns the shape of the input tensor that triggered it
def create_safe_wrapper(A):
    @wraps(A)  # This preserves the metadata of the original function A
    def safe_A(tensor):
        try:
            return A(tensor)
        except torch.cuda.OutOfMemoryError as e:            
            raise torch.cuda.OutOfMemoryError(
                f"{str(e)}\nTensor shape that caused the OOM: {tuple(tensor.shape)}"
            )
    
    return safe_A


==> anc/adamflow/src/loggers.py <==
from dataclasses import dataclass
from typing import Any, Literal, Dict

import torch
from torch.func import vmap

from .datasets import Dataset
from .functional import FunctionalModel
from .loss_function import dataloop
from .processes import CentralFlow, Process
Array = Any

"""Loggers which record experimental data.

This code is tightly integrated with the processes.py code (to the point
where it probably breaks/stretches the principle of software modularity).
Basically the only reason why it is is a different file is that otherwise
the processes.py file would be too long.
"""

class GroupLogger:
    """These loggers log some collective property of a set of processes
    (e.g. the mutual distances between the iterates of all processes). """
    
    def log(self, processes: Dict[str, Process]) -> Dict[str, Any]:
        raise NotImplementedError


class ProcessLogger:
    """"These loggers log some property of an individual process."""
    
    def log(self, process: Process) -> Dict[str, Any]:
        raise NotImplementedError


class DistanceLogger(GroupLogger):
    """Logs the pairwise distances between the iterates of all processes."""
    
    def log(self, processes: Dict[str, Process]) -> Dict[str, Any]:
        out = {}
        names = list(sorted(processes.keys()))
        n_opt = len(names)
        for i in range(n_opt): # iterate through pairs of processes
            for j in range(i):
                a, b = processes[names[i]], processes[names[j]]
                out[names[j] + "-" + names[i]] = (a.w - b.w).norm()
        out = dict(distances=out)
        return out


class EmpiricalDeltaLogger(GroupLogger):
    """Logs the delta between the central flow and the other processes, along the
    central flow's top Hessian eigenvectors."""
    
    def log(self, processes: Dict[str, Process]) -> Dict[str, Any]:
        out = dict()

        # TODO comment this if we keep it
        if "central" in processes and "midpoint" in processes:
            central, midpoint = processes["central"], processes["midpoint"]
            delta = midpoint.delta
            P = central.opt.P(central.state)
            delta = central.U.T @ P(delta)
            out.update(midpoint_deltas=delta)  # TODO: better name for this

        if "central" in processes and "discrete" in processes:
            central, discrete = processes["central"], processes["discrete"]
            delta = discrete.w - central.w

            # we model wₜ = w(t) + δₜ where 𝔼[δₜ]=0 and 𝔼[δₜδₜᵀ]=Σ
            # we store Σ = UXUᵀ, where UᵀPU=I, HU=2PU, and X is diagonal
            # therefore, we have:
            # 𝔼[(UᵀPδₜ) (UᵀPδₜ)ᵀ] = Uᵀ P Σ P U = UᵀPU X UᵀPU = X
            P = central.opt.P(central.state)
            delta = central.U.T @ P(delta)
            # TODO: rename this empirical variance
            out.update(deltas=delta)

        return out


@dataclass
class LossAndAccuracy(ProcessLogger):
    """Logs the loss and accuracy on the train or test split."""
    
    model: FunctionalModel          # the model
    data: Dataset                   # the dataset
    split: Literal["train", "test"] # the dataset split to use

    def batch_loss_acc(self, w, batch):
        x, y = batch
        out = self.model.apply(w, x)
        loss = self.data.criterion_fn(out, y)
        acc = self.data.accuracy_fn(out, y)
        return loss, acc

    def log(self, process: Process) -> Dict[str, Any]:
        w = process.w
        if self.split == "train":
            dataset = self.data.trainset
        elif self.split == "test":
            dataset = self.data.testset
        else:
            raise Exception("Invalid split")
        loss, acc = dataloop(lambda b: self.batch_loss_acc(w, b), dataset)
        return {
            self.split + "_loss": loss,
            self.split + "_acc": acc,
        }
        

class OutputLogger(ProcessLogger):
    """Logs the network's output on a sample of train and test examples."""
    
    def __init__(self, model, data, n_samples=10):
        self.model = model
        self.data = data
        self.n_samples = n_samples

    def log(self, process: Process) -> Dict[str, Any]:
        w = process.w
        train_examples = self.data.trainset[0][0][: self.n_samples]
        train_outputs = self.model.apply(w, train_examples)
        test_examples = self.data.testset[0][0][: self.n_samples]
        test_outputs = self.model.apply(w, test_examples)
        return dict(
            train_outputs=train_outputs,
            test_outputs=test_outputs,
        )


class CentralFlowPredictionLogger(ProcessLogger):
    """Logs the central flow predictions for time-averaged loss
    and gradient norm along the discrete trajectory."""
    
    def log(self, process: Process) -> Dict[str, Any]:
        if not isinstance(process, CentralFlow):
            return {}

        loss, gradient = process.loss, process.gradient
        
        # we model wₜ = w(t) + δₜ where 𝔼[δₜ]=0 and 𝔼[δₜδₜᵀ]=Σ
        # we store Σ = UXUᵀ, where UᵀPU=I, HU=2PU, and X is diagonal
        
        P = process.opt.P(process.state)
        HU = 2 * vmap(P, 1, 1)(process.U)
        
        # TODO consider changing the above ΛPU rather than 2PU
        # although it shouldn't matter due to complementarity

        # 𝔼[L(w+δ)] = L(w) + 0.5〈H(w), Σ〉= L(w) + 0.5 *〈2I, X〉= L(w) + tr(X)
        predicted_loss = loss + process.X.sum()

        # 𝔼‖∇L(w+δ)‖² = ‖∇L(w)‖² + 𝔼‖Hδ‖² = ‖∇L(w)‖² + tr(HHΣ) =  ‖∇L(w)‖² + tr(HU X (HU)ᵀ)
        grad_norm_sq = gradient.square().sum()
        predicted_grad_norm_sq = grad_norm_sq + process.X @ HU.square().sum(0)
        
        # 𝔼[∇L(w+δ)⊙²] = ∇L(w)⊙² + 𝔼[H(w)δ]⊙² = ∇L(w)⊙² + diag[HΣH]
        #              = ∇L(w)⊙² + diag[HU X (HU)ᵀ]
        predicted_grad_sq = gradient.square() + (HU.square()@torch.diag(process.X)).sum(1).detach()
        
        # ideally, these indices would be forced to be the same ones as
        # are returned by the rmsprop summarizer
        selected_idx = torch.linspace(0, len(process.gradient) - 1, 25, dtype=int)
        predicted_grad_sq_selected_idx = predicted_grad_sq[selected_idx]

        # tr(Σ) = tr(∑ Xᵢᵢuᵢuᵢᵀ) = ∑ Xᵢᵢ ‖uᵢ‖²
        sigma_trace = process.X @ process.U.square().sum(0)

        return {
            "predicted_variances": process.X,
            "sigma_trace": sigma_trace,
            "predicted_grad_norm_sq": predicted_grad_norm_sq,
            "predicted_grad_sq_selected_idx": predicted_grad_sq_selected_idx,
            "predicted_loss": predicted_loss,
        }


class GradientLogger(ProcessLogger):
    """Logs the gradient norm."""
    
    def log(self, process: Process) -> Dict[str, Any]:
        # it could be None if it's the stable flow and it's already
        # stopped and we loaded from a checkpoint
        if process.gradient is None:
            return dict()
        
        # ideally, these indices would be forced to be the same ones as
        # are returned by the rmsprop summarizer
        selected_idx = torch.linspace(0, len(process.gradient) - 1, 25, dtype=int)
        
        grad_norm_sq = process.gradient.square().sum()
        grad_sq_selected_idx = process.gradient[selected_idx].square()
        
        return dict(grad_norm_sq=grad_norm_sq, grad_sq_selected_idx=grad_sq_selected_idx)


class EigLogger(ProcessLogger):
    """Logs the top eigenvalues of the effective Hessian."""
    
    def __init__(self):
        self.eig_manager = None

    def log(self, process: Process) -> Dict[str, Any]:
        eigs = process.eff_eigs
        return dict(effective_hessian_eigs=eigs)


class RawEigLogger(ProcessLogger):
    """Logs the top eigenvalues of the 'raw' Hessian. """
    def __init__(self):
        self.eig_manager = None

    def log(self, process: Process) -> Dict[str, Any]:
        eigs = process.eff_eigs
        # if there is an efficient way to compute the top eigenvalues of the
        # raw Hessian from those of the effective Hessian, then use it.
        if hasattr(process.opt, "raw_eigs_from_eigs"):
            raw_eigs = process.opt.raw_eigs_from_eigs(process.state, eigs)
            return dict(hessian_eigs=raw_eigs)
        else: # otherwise, use the processes's raw_eig_manager to solve for the raw eigs
            if process.raw_eig_manager is not None:
                process.raw_eig_manager.solver.n_eigs = process.eig_manager.solver.n_eigs
                raw_eigs = process.raw_eig_manager.get(process.w)[0]
                return dict(hessian_eigs=raw_eigs)
            else:
                return dict()
            

class StateLogger(ProcessLogger):
    """Logs the optimizer state."""
    
    def log(self, process: Process) -> Dict[str, Any]:
        log = process.opt.summarize_state(process.state)
        return {"opt."+k : v for k,v in log.items()}


==> anc/adamflow/src/loss_criterion.py <==
from typing import Any, Protocol, Tuple

import torch
import torch.nn as nn

Array = Any

"""This file contains implementations of loss criteria."""

class LossCriterion(Protocol):
  def __call__(self, f: Array, y: Array) -> Array: ...
  """A loss criterion takes predictions f and labels y and returns a scalar."""


def mse_loss(f: Array, y: Array) -> Array:
    """Compute mean squared error between predictions and labels.
    
    Args:
      f: predictions, as an array[float] of shape [N1, N2, ..., NK]
      y: labels, as an array[float] of the same shape
      
    Returns:
      (scalar) MSE loss
    """
    return 0.5 * (f - y).square().sum(-1).mean()


def mse_categorical_loss(f: Array, y: Array, ignore_idx: int = -1) -> Array:
    """Compute mean squared error loss for a multiclass classification problem.
    
    For multiclass classification, we define MSE loss using one-hot targets.
    
    Args:
      f: predictions, as an array[float] of shape [N1, N2, .., NK, C]
      y: labels, as an array[int] of shape [N1, N2, ..., NK] filled with {0, 1, ... C-1}
      
    Returns:
      (scalar) MSE loss
    """    
    f, y = _flatten(f, y, ignore_idx=ignore_idx)

    # convert labels to one-hot
    one_hot_y = torch.nn.functional.one_hot(y).float()
    
    return mse_loss(f, one_hot_y)


def mse_binary_loss(f: Array, y: Array, ignore_idx: int = -1) -> Array:
    """Compute mean squared error loss for a binary classification problem.
    
    For binary classification, we define MSE loss using +1 / -1 targets.
    
    Args:
      f: predictions, as an array[float] of shape [N1, N2, .., NK, 1],
      y: labels, as an array[int] of shape [N1, N2, ..., NK] filled with {0, 1}
      
    Returns:
      (scalar) MSE loss
    """
    f, y = _flatten(f, y, ignore_idx=ignore_idx)
  
    # convert labels in {0, 1} to {-1.0, 1.0}
    y_binary = (2*y - 1).float()
    
    # add dimension
    y_binary = y_binary.unsqueeze(1)
        
    return mse_loss(f, y_binary)


def ce_categorical_loss(f: Array, y: Array, ignore_idx: int = -1) -> Array:
    """Compute cross entropy loss for a multiclass classification problem.
    
    Args:
      f: logits, as an array[float] of shape [N1, N2, .., NK, C]
      y: labels, as an array[int] of shape [N1, N2, ..., NK] filled with {0, 1, ... C-1}
      
    Returns:
      (scalar) cross-entropy loss
    """
    f, y = _flatten(f, y, ignore_idx=ignore_idx)
    return nn.functional.cross_entropy(f, y)


def ce_binary_loss(f: Array, y: Array, ignore_idx: int = -1) -> Array:
    """Compute binary cross entropy (i.e. logistic) loss for binary classification problem.
    
    Args:
      f: logits, as an array[float] of shape [N1, N2, .., NK, 1],
      y: labels, as an array[int] of shape [N1, N2, ..., NK] filled with {0, 1}
      
    Returns:
      (scalar) binary cross-entropy loss
    """
    f, y = _flatten(f, y, ignore_idx=ignore_idx)

    # convert label from {0, 1} to {0.0, 1.0} and add dimension
    y = y.float().unsqueeze(1)
        
    return nn.functional.binary_cross_entropy_with_logits(f, y)


def categorical_accuracy(f: Array, y: Array, ignore_idx: int =-1) -> Array:
    """Compute accuracy for a multiclass classification problem.
    
     Args:
      f: logits, as an array[float] of shape [N1, N2, .., NK, C]
      y: labels, as an array[int] of shape [N1, N2, ..., NK] filled with {0, 1, ... C-1}
      
    Returns:
      (scalar) the accuracy   
    """
    f, y = _flatten(f, y, ignore_idx=ignore_idx)
    return (y == f.argmax(-1)).float().mean()


def binary_accuracy(f: Array, y: Array, ignore_idx: int = -1) -> Array:
    """Compute accuracy for a binary classification problem.
    
    Args:
      f: predictions, as an array[float] of shape [N1, N2, .., NK, 1],
        where >0 is a prediction for one class and <0 is a prediction for the other
      y: labels, as an array[int] of shape [N1, N2, ..., NK] filled with {0, 1}
      
    Returns:
      (scalar) the accuracy
    """
    f, y = _flatten(f, y, ignore_idx=ignore_idx)
    return ((y.unsqueeze(1) == 1) == (f > 0)).float().mean()


def _flatten(f: Array, y: Array, ignore_idx=-1) -> Tuple[Array, Array]:
    """Flatten prediction/label tensors and apply masking.
    
    Given the arguments:
      f: an array of shape [N1, N2, .., NK, C]
      y: an array of shape [N1, N2, .., NK]
      
    this function first flattens f into shape [N1*N2*...*NK, C] and 
    y into shape [N1*N2*...*NK] and then removes the rows of each
    where y == ignore_index, which means they should be masked out.
    """
    nclass = f.shape[-1]

    # flatten, so that each row can be viewed as a different example
    f, y = f.view(-1, nclass), y.view(-1)
    
    # discard rows where y=ignore_idx
    keep = y != ignore_idx
    f, y = f[keep], y[keep]
    
    return f,y
    

==> anc/adamflow/src/loss_function.py <==
from typing import Any, Tuple, Iterable, Callable
from functools import reduce

from torch.func import grad_and_value

from .functional import FunctionalModel
from .loss_criterion import LossCriterion
from .utils import D

from src.datasets import Examples

Array = Any

"""Code for representing loss functions.

The central flows are given access to the training objective in the form
of a LossFunction, which models the training loss as a black-box function L(w)
which one can take arbitrary derivatives of, but hides everything else.
"""


class LossFunction:
    """A generic loss function."""
    
    def __init__(self, function):
        self.function = function

    def __call__(self, w) -> float:
        """Evaluate the loss function at weights w."""
        return self.function(w)

    def grad_and_value(self, w) -> Tuple[Array, float]:
        """Return the gradient and loss value at weights w.
        
        Returns:
          gradient: Array
          loss: float
        """
        return grad_and_value(self.function)(w)

    def D(self, w, order=1, *vs) -> Array:
        """Compute arbitrary higher-order derivatives.
        
        See documentation for D() in utils.py.
        """
        return D(self.function, w, order, *vs)


class SupervisedLossFunction(LossFunction):
    """A loss function of the form E[l(f(x), y)].
    
    where
      f is the model function,
      l is the loss criterion, and
      (x, y) are the data.
    """
    
    def __init__(self, model_fn: FunctionalModel, criterion: LossCriterion, batches: Iterable[Examples]):
        """Create the loss function.
        
        Args:
          model_fn (FunctionalModel): the model function f
          criterion (LossCriterion): the loss criterion l
          batches (Iterable[Examples]):  the training dataset, in batches
          
        """
        def batch_loss(w, batch: Examples):
            output = model_fn.apply(w, batch.inputs)
            return criterion(output, batch.labels)

        self.batch_loss = batch_loss
        self.model_fn = model_fn
        self.batches = batches

    def __call__(self, w) -> float:
        """Evaluate the loss function at weights w."""
        def over_batch(batch): # loss over a batch
          return self.batch_loss(w, batch)
        return dataloop(over_batch, self.batches)

    def grad_and_value(self, w) -> Tuple[Array, float]: 
        """Return the gradient and loss value at weights w.
        
        Returns:
          gradient: Array
          loss: float
        """
        def over_batch(batch): # grad_and_value over a batch
          return grad_and_value(self.batch_loss)(w, batch)
        return dataloop(over_batch, self.batches)

    def D(self, w, order=1, *vs) -> Array:
        """Compute arbitrary higher-order derivatives.
        
        See documentation for D() in utils.py.
        """
        def over_batch(batch): # D over a batch
          return D(lambda w_: self.batch_loss(w_, batch), w, order, *vs)
        return dataloop(over_batch, self.batches)
        

def dataloop(avg_over_batch: Callable[[Examples], Any], batches: Iterable[Examples]):
    """Given averages over batches, compute average over dataset.
    
    Given a function that computes an average of f over an
    arbitrary minbatch, return the average of f over a full dataset.
        
    Args:
      avg_over_batch: a function which computes the average of some function f
        over an arbitrary minibatch.  this could have multiple outputs
      batches: a dataset in batches
    
    Returns:
      the average of f over the dataset
    """
    n_samples = sum(len(batch) for batch in batches)
    return _sum([_scale(avg_over_batch(batch), len(batch) / n_samples) for batch in batches])


# addition and multiplication with tuples

def _scale(x, c):
  """Multiply x by c, handling the case where x is a tuple."""
  return tuple(x_i * c for x_i in x) if isinstance(x, tuple) else x * c
  
def _add(x, y):
  """Add x and y, handling the case where both are tuples."""
  return tuple(x_i + y_i for (x_i, y_i) in zip(x, y)) if isinstance(x, tuple) else x+y

def _sum(xs):
  """Sum x's, handling the case where they are tuples."""
  return reduce(_add, xs)


==> anc/adamflow/src/processes.py <==
from __future__ import annotations

from collections import defaultdict
from dataclasses import InitVar, dataclass, field, replace
from math import ceil
from typing import Any, Optional, Dict, Literal

import torch
from torch.func import vmap

from .sdcp import SDCPSolver
from .eig_solvers import WarmStartEigSolver
from .flows import central_flow_substep, stable_flow_substep
from .loss_function import LossFunction
from .update_rules import UpdateRule, Preconditioner
from .utils import Timer, apply_to_pairs, apply_overrides

Array = Any


@dataclass
class Process:
    """Parent class of discrete optimizer, central flow, stable flow."""

    opt: UpdateRule          # the optimizer update rule
    loss_fn: LossFunction    # the loss function
    w: Array                 # the current iterate
    state: Array             # the current optimizer state
    
    # for computing eigenvalues of the effective hessian
    eig_manager: EigManager = field(init=False)
    
    # [optional] for computing eigenvalues of the "raw" hessian
    raw_eig_manager: Optional[EigManager] = field(init=False, default=None)

    # these fields are exposed to users of the class (especially the loggers)
    loss: Array = field(init=False, default=None)
    gradient: Array = field(init=False, default=None)
    eff_eigs: Array = field(init=False, default=None)

    # settings for the eigenvalue computation
    eig_config: InitVar[EigConfig]

    def __post_init__(self, eig_config: EigConfig):
        self.w = self.w.clone()
        self.state = self.state.clone()
        
        # eigenvalue manager for the effective Hessian
        self.eig_manager = EigManager(self.loss_fn, self.w, config=eig_config)
        
        # if the optimizer admits no trivial way of computing the "raw" Hessian eigenvalues
        # given the effective Hessian eigenvalues, create an EigManger for the "raw" Hessian
        if not hasattr(self.opt, "raw_eigs_from_eigs") and eig_config.raw_eigenvalues:
            self.raw_eig_manager = EigManager(self.loss_fn, self.w, config=replace(eig_config, track_threshold=None))

    def to_dict(self) -> Dict:
        """Serialize to a dict."""
        return dict(w=self.w, state=self.state)

    def from_dict(self, d: Dict):
        """Unserialize from a dict."""
        self.w = torch.tensor(d["w"], dtype=self.w.dtype, device=self.w.device)
        self.state = torch.tensor(
            d["state"], dtype=self.state.dtype, device=self.state.device
        )

    def prepare(self) -> Dict:
        """Prepare to take the step.
        
        Return:
          logs (dict)
        """
        pass
        
    def step(self):
        """Actually take the step."""
        pass
    
    
@dataclass
class EigConfig:
    # Frequency, in steps, at which to recompute Hessian
    # eigenvalues/eigenvectors using a warm-started
    # iterative algorithm (-1 means never)
    frequency: int = -1
    
    # All eigenvalues of the effective Hessian that are
    # above this threshold will be tracked
    track_threshold: float = 1.5

    # Number of eigenvalues to track initially.
    initial_neigs: int = 1
    
    # Solver to use for eigenvalue computations (lobpcg or scipy)
    solver: Literal["lobpcg", "scipy"] = "lobpcg"
    
    # Numerical tolerance for eigenvalue solving
    tol: float = 1e-10
    
    # Maximum number of HVP's to do on the GPU at once (-1 means no bound)
    chunk_size: int = -1
    
    # Whether to compute the eigenvalues of the "raw" Hessian in addition
    # to the eigenvalues of the effective Hessian
    raw_eigenvalues: bool = True
    

# process-specific EigConfig overrides.
# has same entries as EigConfig, but all defaulting to None
@dataclass
class EigConfigOverride:
    frequency: Optional[int] = None
    track_threshold: Optional[float] = None
    initial_neigs: Optional[int] = None
    solver: Optional[Literal["lobpcg", "scipy"]] = None
    tol: Optional[float] = None
    chunk_size: Optional[int] = None
    raw_eigenvalues: Optional[bool] = None

    
@dataclass
class DiscreteProcessConfig:
    # optional process-specific configs for eigenvalue computation.
    # settings here will override those in the global eig config
    eig: EigConfigOverride = field(default_factory=EigConfigOverride)


@dataclass
class DiscreteProcess(Process):
    """Run the discrete optimization algorithm."""
    
    config: DiscreteProcessConfig

    def __post_init__(self, global_eig_config: EigConfig):
        # override global eig config with non-None entries of the process-specific eig config
        eig_config = apply_overrides(global_eig_config, self.config.eig)
        super().__post_init__(eig_config)

    def prepare(self):
        timer = Timer()
        with timer("grad_and_value"):
            self.gradient, self.loss = self.loss_fn.grad_and_value(self.w)
            self.state = self.opt.update_state(self.state, self.gradient)
            P = self.opt.P(self.state)
        with timer("eig"):
            self.eff_eigs, _, eig_logs = self.eig_manager.get(self.w, P=P)
        return dict(times=timer.times, eig_logs=eig_logs)

    def step(self):
        P = self.opt.P(self.state)
        self.w -= P.pow(-1)(self.gradient)


@dataclass
class MidpointProcessConfig:
    # optional process-specific configs for eigenvalue computation.
    # settings here will override those in the global eig config
    eig: EigConfigOverride = field(default_factory=EigConfigOverride)


@dataclass
class MidpointProcess(Process):
    """Run the discrete optimization algorithm, but view the second-order
    'midpoints' (i.e. the midpoints of midpoints) as the real iterates.
    
    The second-order midpoint at step t is:
         w^star_t := (1/4) [2 w_t + w_{t+1} + w_{t-1} ]
    """
    
    config: MidpointProcessConfig
    
    w_prev: Array = field(init=False, default=None)

    def __post_init__(self, global_eig_config: EigConfig):
        # override global eig config with non-None entries of the process-specific eig config
        eig_config = apply_overrides(global_eig_config, self.config.eig)
        super().__post_init__(eig_config)

    def prepare(self):
        # self.w = w_t, self.w_prev = w_{t-1}
        timer = Timer()
        with timer("grad_and_value"):
            self.gradient, self.loss = self.loss_fn.grad_and_value(self.w)
            self.state = self.opt.update_state(self.state, self.gradient)
        P = self.opt.P(self.state)
        self.w_next = self.w - P.pow(-1)(self.gradient)  # self.w_next = w_{t+1}
        w_curr = self.w  # w_curr = w_t
        if self.w_prev is not None:
            # set self.w to the midpoint of midpoints w^\star_t
            self.w = (self.w_prev + 2 * self.w + self.w_next) / 4
            self.gradient = self.loss_fn.D(self.w)
        # store w_t in self.w_prev for next prepare
        self.w_prev = w_curr
        with timer("eig"):
            self.eff_eigs, _, eig_logs = self.eig_manager.get(self.w, P=P)
        return dict(times=timer.times, eig_logs=eig_logs)

    @property
    def delta(self):
        # this only gives the correct answer if called between prepare() and step()
        # self.w_prev is storing w_t, self.w is storing w^\star_t
        # therefore this returns delta := w_t - w^\star_t
        return self.w_prev - self.w

    def step(self):
        # set self.w to w_{t+1}
        self.w = self.w_next

    # need to override parent class implementation so that we also save w_prev
    def to_dict(self) -> Dict:
        out = dict(w=self.w, state=self.state)
        if self.w_prev is not None:
            out["w_prev"] = self.w_prev
        return out

    # need to override parent class implementation so that we also load w_prev
    def from_dict(self, d: Dict):
        self.w = torch.tensor(d["w"], dtype=self.w.dtype, device=self.w.device)
        self.state = torch.tensor(
            d["state"], dtype=self.state.dtype, device=self.state.device
        )
        if "w_prev" in d:
            self.w_prev = torch.tensor(
                d["w_prev"], dtype=self.w.dtype, device=self.w.device
            )
        else:
            self.w_prev = None

@dataclass
class StableFlowConfig:  
    # To discretize the stable flow, we dynamically adapt the 
    # number of substeps based on the current effective
    # sharpness, but we never allow it to be below this number.
    min_nsubsteps: int = 4

    # We stop trying to run the stable flow when the
    # effective sharpness exceeds this value.
    max_Seff: Optional[float] = 100.0

    # optional process-specific configs for eigenvalue computation.
    # settings here will override those in the global eig config
    eig: EigConfigOverride = field(default_factory=EigConfigOverride)


@dataclass
class StableFlow(Process):
    """Discretize the stable flow (i.e. for gradient descent, the gradient flow).
    
    To discretize the flow for one unit of time, we pick an integer 'nsubsteps' and do:
       for _ in range(nsubsteps):
          w <- w + (1/nsubsteps) * dw/dt
        
    The number of substeps must be set large enough that the flow remains stable, but
    making it larger increases the computation time.
    
    This implementation sets the nstepsteps to:
       max(config.min_nsubsteps, 2 * current effective sharpness).
       
    Note that setting nsubsteps to 0.5 * effective sharpness suffices to 
    ensure stability.  We use 2 rather than 0.5 to ensure that discretization effects
    are small, and to guard against the possibility that the effective sharpness has
    increased since we last measured it.
    
    If the effective sharpness reaches a certain user-specified limit (config.max_Seff),
    we stop discretizing the stable flow, as it would be too computationally
    expensive.
    """
    
    config: StableFlowConfig
    
    # whether the flow has been stopped
    _stopped: bool = field(init=False, default=False)
    
    # the current number of substeps used to
    # discretize the flow
    _current_nsubsteps: int = field(init=False, default=0)

    def __post_init__(self, global_eig_config: EigConfig):
        # the stable flow shouldn't dynamically track all eigenvalues of the effective Hessian
        # greater than some threshold, as the eigenvalues of the effective Hessian will
        # grow very large along the stable flow trajectory.
        global_eig_config = replace(global_eig_config, track_threshold=None)
        
        # override global eig config with non-None entries of the process-specific eig config
        eig_config = apply_overrides(global_eig_config, self.config.eig)
        
        super().__post_init__(eig_config)
        
        self._current_nsubsteps = self.config.min_nsubsteps
        
        # TODO comment why we do this
        self.state = self.opt.update_state(self.state, self.loss_fn.D(self.w))

    def prepare(self):
        timer = Timer()
        
        # if we've stopped running the flow, do nothing.
        if self._stopped:
            self.next = self.w, self.state
            return {}
        
        # compute preconditioner
        P = self.opt.P(self.state)
        
        # compute top eigenvalues of effective Hessian
        with timer("eig"):
            self.eff_eigs, _, eig_logs = self.eig_manager.get(self.w, P=P)
        Seff = self.eff_eigs[0]
        
        if self.config.max_Seff is not None:
            # if the effective sharpness exceeds config.max_Seff,
            # stop running the flow.
            if Seff > self.config.max_Seff:
                self._stopped = True
                self.next = self.w, self.state
                return {}
            
            # adjust nsubsteps based on the effective sharpness
            self._current_nsubsteps = max(self.config.min_nsubsteps, ceil(2 * Seff))

        # loop over substeps
        w, state = self.w, self.state
        with timer("substeps"):
            for i in range(self._current_nsubsteps):
                gradient, loss = self.loss_fn.grad_and_value(w)
                w, state = stable_flow_substep(
                    opt=self.opt,
                    w=w,
                    state=state,
                    gradient=gradient,
                    dt=1 / self._current_nsubsteps,
                )
                # keep only the loss and gradient at the first substep
                if i == 0:
                    self.gradient = gradient
                    self.loss = loss
        self.next = w, state
        return dict(times=timer.times, substeps=self._current_nsubsteps, eig_logs=eig_logs)

    def step(self):
        self.w, self.state = self.next


@dataclass
class CentralFlowConfig:
    # To discretize the central flow, we take this many 
    # "substeps" per unit of time.  In other words, we use
    # Euler's method with `dt = 1/nsubsteps`.
    nsubsteps: int = 4
    
    # All tracked eigenvalues of the effective Hessian that are
    # above this threshold will be considered potentially critical 
    # and will be thrown into the SDCP.
    sdcp_threshold: float = 1.95
    
    # If set to False (default), the eigenvalue computation frequency
    # will be interpreted in units of steps.  If set to True, it will
    # be interpreted in units of substeps.  Set this to True if you
    # need a higher frequency of eigenvalue computation.
    frequency_in_substeps: bool = False
    
    # optional process-specific configs for eigenvalue computation.
    # settings here will override those in the global eig config
    eig: EigConfigOverride = field(default_factory=EigConfigOverride)



@dataclass
class CentralFlow(Process):
    config: CentralFlowConfig
    
    # solves semidefinite complementarity problems (SDCPs)
    sdcp_colver: SDCPSolver = field(init=False)
    
    # Σ = UXUᵀ, where UᵀPU=I and X is diagonal
    U: Array = field(init=False, default=None)
    X: Array = field(init=False, default=None)
    
    def __post_init__(self, global_eig_config: EigConfig):
        # override global eig config with non-None entries of the process-specific eig config
        eig_config = apply_overrides(global_eig_config, self.config.eig)
        
        # if the eigenvalue computation frequency is given in units of steps,
        # change it to be in units of substeps
        if not self.config.frequency_in_substeps:
            eig_config = replace(
                eig_config,
                frequency=eig_config.frequency * self.config.nsubsteps,
            )
            
        super().__post_init__(eig_config)
        
        # initialize SDCP solver
        self.sdcp_colver = SDCPSolver()
        
        # TODO comment why we do this
        self.state = self.opt.update_state(self.state, self.loss_fn.D(self.w))

    def prepare(self):
        w, state = self.w, self.state
        times = defaultdict(lambda: 0.0)
        
        # loop over substeps
        for i in range(self.config.nsubsteps):
            timer = Timer()
            
            # compute gradient and loss
            with timer("grad_and_value"):
                gradient, loss = self.loss_fn.grad_and_value(w)
                
            # compute top eigenvalues and eigenvectors of effective Hessian
            with timer("eig"):
                # eff_U are chosen to be are orthonormal wrt P, i.e. uᵢᵀPuⱼ = δ[i=j]
                eff_eigs, eff_U, eig_logs = self.eig_manager.get(w, P=self.opt.P(state))
                
            # the number of eigenvalues that are nearly critical
            crit_k = (eff_eigs > self.config.sdcp_threshold).sum()
            
            # extract nearly-critical eigenvalues and eigenvectors
            crit_eigs, crit_U = eff_eigs[:crit_k], eff_U[:, :crit_k]
            
            # this represents Σ in the basis of crit_U, i.e. Σ = crit_U X crit_Uᵀ.
            X = torch.zeros(
                crit_k,
                crit_k,
                dtype=crit_U.dtype,
                device=crit_U.device,
            )
            
            if crit_k > 0:
                # compute d/dw u'H(w)v for all pairs (u, v) of critical eigenvectors
                with timer("dH"):
                    dH_dw = apply_to_pairs(
                        lambda u, v: self.loss_fn.D(w, 3, u, v), crit_U
                    )
                
                # take substep
                with timer("flow"):
                    w, state, flow_aux = central_flow_substep(
                        opt=self.opt,
                        w=w,
                        state=state,
                        gradient=gradient,
                        eigs=crit_eigs,
                        U=crit_U,
                        dH_dw=dH_dw,
                        dt=1 / self.config.nsubsteps,
                        sdcp_solver=self.sdcp_colver,
                    )
                    X = flow_aux["X"]
            # if no eigenvalues are critical, the central flow reduces to the stable flow
            else:
                timer.times["dH"] = 0.0
                with timer("flow"):
                    w, state = stable_flow_substep(
                        opt=self.opt,
                        w=w,
                        state=state,
                        gradient=gradient,
                        dt=1 / self.config.nsubsteps,
                    )
                    flow_aux = {}

            for k, v in timer.times.items():
                times[k] += v
            if i == 0:
                self.loss = loss
                self.gradient = gradient
                self.eff_eigs = eff_eigs

                # diagonalize X
                X_eigs, X_evecs = torch.linalg.eigh(X)
                X_eigs, X_evecs = X_eigs.flip(-1), X_evecs.flip(-1)
                
                # store generalized eigenvectors and eigenvalues of Σ wrt P
                self.X = X_eigs
                self.U = crit_U @ X_evecs
                
                flow_aux0 = flow_aux
                flow_aux0['eig_logs'] = eig_logs
                
        self.next = w, state
        return dict(times=times, flow_aux=flow_aux0)

    def step(self):
        self.w, self.state = self.next
        
    
class EigManager:
    """Manages eigenvalue computation for the processes.
    
    We don't always re-run the eigenvalue solver upon every call to .get(),
    Instead, we run it every `config.frequency` calls, and the rest of the time
    we use a poor man's approximation to the top eigenvalues: the quantities
    uᵢᵀH uᵢ where {uᵢ} are the most recently computed top eigenvectors.
    """
    
    def __init__(self, loss_fn: LossFunction, w_example: Array, config: EigConfig):
        self.loss_fn = loss_fn
        self.config = config
        
        # this counter increments upon each call to .get()
        self.counter = 0
        
        # cache for storing the eigenvalues and eigenvectors.
        # here, `symU` means the eigenvectors of P⁻½ H P⁻½, and `counter` records
        # the value of self.counter when we last ran the eigenvalue solver.
        self.cache = dict(symU=None, eigs=None, counter=None)
        
        self.solver = WarmStartEigSolver(
            loss_fn=loss_fn, w_example=w_example,
            initial_neigs=config.initial_neigs, return_sym_evecs=True,
            solver=config.solver, tol=config.tol,
            chunk_size=config.chunk_size, track_threshold=config.track_threshold
        )
        
    def get(self, w: Array, P: Optional[Preconditioner] = None):
        P_inv_sqrt = (lambda x: x) if P is None else P.pow(-1 / 2)

        # if frequency == -1, never compute the eigenpairs
        if self.config.frequency <= 0:
            eigs, U, log = None, None, {}
        # if this is the first call to .get(), or if it's been config.frequency
        # calls to .get() since we last ran the eigenvalue solver, then
        # re-run the eigenvalue solver.
        elif self.cache["counter"] is None or (
            self.counter >= self.cache["counter"] + self.config.frequency
        ):        
            eigs, symU, log = self.solver.update(w, P=P)
            self.cache.update(symU=symU, eigs=eigs, counter=self.counter)
            U = vmap(P_inv_sqrt, 1, 1)(symU) # convert to right evecs of P^{-1} H
        # otherwise, compute and return the poor man's approximation to the top
        # eigenvalues of the effective Hessian. 
        else:
            symU = self.cache["symU"]
            hessian_diag = vmap(lambda u: self.loss_fn.D(w, 2, P_inv_sqrt(u), P_inv_sqrt(u)), 1)(symU)
            # TODO do we really need this?
            order = torch.argsort(hessian_diag, descending=True)
            eigs, symU = hessian_diag[order], symU[:, order]
            self.cache.update(eigs=eigs, symU=symU)
            U = vmap(P_inv_sqrt, 1, 1)(symU) # convert to right evecs of P^{-1} H
            log = {}

        self.counter += 1
        return eigs, U, log
    


==> anc/adamflow/src/saving.py <==
from dataclasses import dataclass, field
from pathlib import Path
from typing import List, Optional, Literal

import h5py
import numpy as np
from torch.utils._pytree import tree_map

from .utils import flatten_dict, to_numpy, unflatten_dict
from .processes import Process

@dataclass
class LoadOptions:
    # path of npz file to load from
    path: Optional[str] = None
    
    # If set to None (default), load each new process from the corresponding 
    # old process (e.g central loads from central, discrete from discrete, etc).
    # But if set to a value, load all processes from that specified old process.
    from_process: Optional[Literal["central", "discrete", "midpoint", "stable"]] = None
    

@dataclass
class Checkpointer:
    """Handles checkpoint saving and loading.
    
    The user can tell the checkpointer to save checkpoints at a certain frequency,
    or can pass in an explicit list of steps to checkpoint at, or both.
    """
    
    frequency: int = -1                              # should save checkpoints at this frequency
    steps: List[int] = field(default_factory=list)   # should save checkpoints on these steps

    def init(self, folder):
        """Initialize the checkpointer.
        
        Args:
          folder (str or Path): the folder to store checkpoints in
        """
        self.folder = Path(folder)

    def maybe_checkpoint(self, step: int, processes: List[Process]):
        """Save a checkpoint, if appropriate.
        
        Args:
          step (int): the step counter of the checkpoint
          processes (List[Process]): the processes to serialize
        """
        if (self.frequency > 0 and step % self.frequency == 0) or step in self.steps:
            self.folder.mkdir(exist_ok=True)
            data_dict = {k: v.to_dict() for k, v in processes.items()}
            data_dict = tree_map(to_numpy, data_dict)
            data_dict = flatten_dict(data_dict, sep=".")
            data_dict["step"] = step
            np.savez(self.folder / f"checkpoint_{step}.npz", **data_dict)
            
    def load(self, load_options: LoadOptions, processes: List[Process]) -> int:
        """Load from a checkpoint.
        
        Args:
          load_options (LoadOptions): options for loading
          processes (List[Process]) processes to load into
          
        Returns:
          int: the step counter of the checkpoint
          
        The processes are modified in place.
        """
        ckpt = dict(np.load(load_options.path))
        step = ckpt.pop("step")
        ckpt = unflatten_dict(ckpt, sep=".")
        for k, p in processes.items():
            # if from_process is none, load from the corresponding process; else log from `from_process``
            if load_options.from_process is None:
                load_from = ckpt[k]
            else:
                load_from = ckpt[load_options.from_process]
            p.from_dict(load_from)
        return step


class DataSaver:
    """Saves experiment data to disk in HDF5 format.
    
    Usage:
      with DataSaver(path, initial_step, steps) as data_saver
        data_saver.save(step, data)
    
    """
    
    def __init__(self, file, initial_step, total_steps, save_every=1):
        self.f = h5py.File(file, "a", libver="latest")
        self.f.swmr_mode = True
        self.total_steps = total_steps
        self.save_every = save_every
        self.step_counter = 0
        self.f.create_dataset("step", data=np.arange(total_steps) + initial_step)

    def save(self, step, data):
        data = tree_map(to_numpy, data)

        def save_value(path, val):
            if isinstance(val, dict):
                for k, v in val.items():
                    save_value(f"{path}/{k}" if path else k, v)
            elif val is not None:
                if path not in self.f:
                    shape = (self.total_steps,) + val.shape
                    dset = self.f.create_dataset(path, shape, dtype=val.dtype)
                    if val.dtype in [np.float32, np.float64]:
                        dset[:] = np.nan
                    dset[step] = val
                else:
                    dset = self.f[path]
                    if val.shape != dset.shape[1:]:
                        # Shape mismatch detected
                        if len(val.shape) > len(dset.shape) - 1:
                            raise ValueError(
                                f"\tNew data has more dimensions than dataset at {path}"
                            )

                        # Create new dataset with larger shape
                        new_shape = (dset.shape[0],) + tuple(
                            max(s1, s2) for s1, s2 in zip(dset.shape[1:], val.shape)
                        )
                        if new_shape != dset.shape:
                            old_data = dset[:]
                            del self.f[path]
                            dset = self.f.create_dataset(
                                path, new_shape, dtype=val.dtype
                            )
                            dset[:] = np.nan
                            slices = (slice(0, step),) + tuple(
                                slice(0, s) for s in old_data.shape[1:]
                            )
                            dset[slices] = old_data[:step]
                        slices = (slice(0, s) for s in val.shape)
                        dset[(step, *slices)] = val
                    else:
                        dset[step] = val

        save_value("", data)

        if self.step_counter % self.save_every == 0:
            self.f.flush()
        self.step_counter += 1

    def __enter__(self):
        return self

    def __exit__(self, exc_type, exc_val, exc_tb):
        self.f.flush()
        self.f.close()


==> anc/adamflow/src/sdcp.py <==
from dataclasses import dataclass

import cvxpy as cp
import numpy as np


"""Core code for solving Semidefinite Complementarity Problems (SDCPs) that
   arise when discretizing central flows."""

@dataclass
class SDCPSolver:
    """
    Solver for Semidefinite Complementary Problems SDCP(A,B):
        A + B[X] ≥ 0,  ⟨X, A+B[X]⟩ = 0,  X ≥ 0
    Where:
        - A is a k x k symmetric matrix
        - B is a k x k x k x k PSD tensor operator on matrices
        - X is a k x k PSD matrix variable
    """

    def __post_init__(self):
        """Initialize empty dictionary to store compiled problems."""
        self.problems = dict()

    def create_problem(self, k):
        """
        Creates a SDCP of size k which will be compiled and reused on subsequent calls

        Args:
            k (int): Size of the problem (matrices will be k x k)
        """

        A = cp.Parameter((k, k), name="A", symmetric=True)
        L = cp.Parameter((k**2, k**2), name="L")  # B = LLᵀ (cholesky square root)
        X = cp.Variable((k, k), name="X", PSD=True)
        # quadratic program: min_X  1/2 B[X,X] + ⟨A,X⟩
        # equivalent to the SDCP when B is PSD
        objective = 0.5 * cp.sum_squares(L.T @ cp.vec(X)) + cp.sum(cp.multiply(A, X))
        prob = cp.Problem(cp.Minimize(objective))
        self.problems[k] = prob

    def __call__(self, A, B):
        """
        Args:
            A (numpy.ndarray): k x k symmetric matrix
            B (numpy.ndarray): k x k x k x k PSD tensor operator

        Returns:
            numpy.ndarray: k x k PSD matrix X solving SDCP(A,B)
        """
        k = A.shape[0]
        if k == 0:
            return np.zeros((0, 0))
        A, B = np.array(A, dtype=np.float64), np.array(B, dtype=np.float64)
        A_evals, A_evecs = np.linalg.eigh(A)
        if (A_evals).min() >= 0:
            return np.zeros_like(A)

        # normalize B to have std 1 for numerical stability
        # we will undo this at the end
        B_size = np.sqrt(np.mean(B**2) + 1e-8)
        B = B.reshape(k**2, k**2)
        B = B / B_size

        # safely construct L, which satisfies B = LLᵀ
        B = (B + B.T) / 2
        evals, evecs = np.linalg.eigh(B)
        evals = np.maximum(evals, 0)
        L = evecs @ np.diag(np.sqrt(evals)) @ evecs.T

        # compile the SDCP of size k if it doesn't exist
        if k not in self.problems:
            self.create_problem(k)

        # pass the parameters to the SDCP and solve
        cone_problem = self.problems[k]
        params = cone_problem.param_dict
        params["A"].value = A
        params["L"].value = L
        try:
            cone_problem.solve(
                solver="CVXOPT",
                abstol=1e-11,
            )
            X = cone_problem.var_dict["X"].value

            # Handle solver failure: X is None if solver didn't converge
            if X is None:
                # Fallback: return zero matrix (no oscillation correction)
                return np.zeros((k, k))

            return X / B_size
        except Exception as e:
            # If solver crashes, return zero matrix as fallback
            return np.zeros((k, k))
    

==> anc/adamflow/src/update_rules.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Any, Dict, Tuple

import numpy as np
import torch

from .utils import flatten_pytree


Array = Any


class UpdateRule:
    """Abstract class for an update rule that defines an optimization algorithm.
    
    Specifically, this is for optimization algorithms that perform preconditioned
    gradient descent:
           w_{t+1} = w_t - P^{-1}_t ∇L(w_t)
    where the preconditioner P_t depends on some evolving state.
    
    This formulation encompasses gradient descent with a fixed learning rate (a trivial special case 
    with P_t = 1/η I), gradient descent with a learning rate schedule, Scalar RMSProp, and RMSProp.
    
    The functional design here is inspired by Jax's Optax library.
    """
        
    def initialize_state(self, w: torch.Tensor) -> Array:
        """Initialize the state.
        
        Args:
          w: the initial weights
          
        Returns:
          Array: the state, as a flat vector (see subclasses for examples)
        """
        raise NotImplementedError()

    def P(self, flat_state: Array) -> Preconditioner:
        """Return the current preconditioner.
        
        Args:
          flat_state (Array): the current state, as a flat vector
        
        Returns:
          Preconditioner: the current preconditioner
        """
        raise NotImplementedError()

    def update_state(self, flat_state: Array, gradient: Array) -> Array:
        """Update the state (discrete time).
        
        Args:
          flat_state (Array): the current state, as a flat vector
          gradient (Array): the current gradient
        
        Returns:
          Array: the next state
        """
        raise NotImplementedError()

    def dstate_dt(self, flat_state: Array, gradient: Array):
        """Update the state (continuous time).
        
        Args:
          flat_state (Array): the current state, as a flat vector
          gradient (Array): the current gradient
        
        Returns:
          Array: the time derivative of the state
        """
        return self.update_state(flat_state, gradient) - flat_state

    def summarize_state(self, flate_state: Array) -> Dict[str, Any]:
        """Summarize the state.
        
        Args:
          flat_state (Array): the current state, as a flat vector
          
        Returns:
          Dict[str, Any]: a dictionary with a summary of the current state.
        """
        raise NotImplementedError()
    
    def update(self, w: Array, flat_state: Array, gradient: Array) -> Tuple[Array, Array]:
        """Update both the weights and optimizer state."""
        flat_state = self.update_state(flat_state, gradient)
        w = w - self.P(flat_state).pow(-1)(gradient)
        return w, flat_state


@dataclass # we make it a dataclass so that it can be instantiated from the command line
class GradientDescent(UpdateRule):
    """Gradient descent with a fixed or scheduled learning rate: 
             w_{t+1} = w_t - η(t) ∇L(w_t)
    where η(t) is the learning rate at step t.
    
    This is a special case of `UpdateRule` with P_t set to P_t = 1/η(t) I.
    
    The state consists of the current step counter t (to support learning rate schedules).
    """
    lr: float  # the learning rate

    def __post_init__(self):
        self.lr_fn = to_schedule(self.lr)

    def initialize_state(self, w: Array) -> Array:
        state = {"t": torch.tensor(0.0, dtype=w.dtype, device=w.device)}
        flat_state, self.unflatten = flatten_pytree(state)
        return flat_state

    def P(self, flat_state: Array) -> Array:
        state = self.unflatten(flat_state)
        return DiagonalPreconditioner(1 / self.lr_fn(state["t"]))

    def update_state(self, flat_state: Array, gradient: Array) -> Array:
        state = self.unflatten(flat_state)
        state = {"t": state["t"] + 1.0}
        return flatten_pytree(state)[0]

    def summarize_state(self, flat_state: Array) -> Array:
        state = self.unflatten(flat_state)
        return {
            "t": state["t"],
            "lr": self.lr_fn(state["t"]),
        }

    def raw_eigs_from_eigs(self, flat_state: Array, eigs: Array):
        """Given the top eigenvalues of the effective Hessian, return the top 
        eigenvalues of the 'raw' Hessian.
        
        This function is used by the 'raw' Hessian eigenvalue logger.
        
        Args:
          flate_state (Array): the current state, as a flattened vector
          eigs (Array): the top eigenvalues of the effective Hessian
          
        Returns:
          (Array): the top eigenvalues of the 'raw' Hessian
        """
        if eigs is None:
            return None
        lr = self.P(flat_state).pow(-1)(1.0)
        return eigs / lr


@dataclass # we make it a dataclass so that it can be instantiated from the command line
class ScalarRMSProp(UpdateRule):
    """The Scalar RMSProp optimizer.
    
    This optimizer maintains an EMA ν of the squared gradient norm,
    and takes gradient steps using the effective step size η/sqrt(ν).
    Our implementation supports optional learning rate scheduling,
    bias correction, and ε:
    
           ν_{t} = (1 - β_2) ν_{t-1} + β_2 ||∇L(w_t)||^2
           ν̂_{t} = ν_t / (1 - β_2 ^ t)
           w_{t+1} = w_t - η(t) / sqrt (ν̂_t + ε) * ∇L(w_t)
           
    The optimizer's state consists of the tuple (t, ν).
    """
    
    lr: float
    beta2: float
    eps: float = 0.
    bias_correction: bool = False

    def __post_init__(self):
        self.lr_fn = to_schedule(self.lr)

    def initialize_state(self, w: Array) -> Array:
        state = {
            "t": torch.tensor(0.0, dtype=w.dtype, device=w.device),
            "nu": torch.tensor(0.0, dtype=w.dtype, device=w.device),
        }
        flat_state, self.unflatten = flatten_pytree(state)
        return flat_state

    def P(self, flat_state: Array) -> Array:
        state = self.unflatten(flat_state)
        t, nu = state["t"], state["nu"]
        if self.bias_correction:
            nu_hat =  (nu / (1 - self.beta2**(t)))
        else:
            nu_hat = nu
        lrs = self.lr_fn(t) / (torch.sqrt(nu_hat) + self.eps)
        return DiagonalPreconditioner(1 / lrs)

    def update_state(self, flat_state: Array, gradient: Array) -> Array:
        state = self.unflatten(flat_state)
        t, nu = state["t"], state["nu"]
        nu = nu + (1 - self.beta2) * (gradient.square().sum() - nu)
        state = {"t": t + 1.0, "nu": nu}
        return flatten_pytree(state)[0]

    def dstate_dt(self, flat_state: Array, gradient: Array) -> Array:
        update = self.update_state(flat_state, gradient) - flat_state
        return update / self.beta2  # see footnote TODO in paper for explanation of this

    def summarize_state(self, flat_state: Array) -> Array:
        state = self.unflatten(flat_state)
        ess = self.P(flat_state).pow(-1)(1.0)
        return {
            "t": state["t"],
            "nu": state["nu"],
            "lr": self.lr_fn(state["t"]),
            "effective_step_size": ess,
        }

    def raw_eigs_from_eigs(self, flat_state: Array, eigs: Array):
        """Given the top eigenvalues of the effective Hessian, return the top 
        eigenvalues of the 'raw' Hessian.
        
        This function is used by the 'raw' Hessian eigenvalue logger.
        
        Args:
          flate_state (Array): the current state, as a flattened vector
          eigs (Array): the top eigenvalues of the effective Hessian
          
        Returns:
          (Array): the top eigenvalues of the Hessian
        """
        if eigs is None:
            return None
        ess = self.P(flat_state).pow(-1)(1.0) # effective step size
        return eigs / ess


@dataclass # we make it a dataclass so that it can be instantiated from the command line
class RMSProp(UpdateRule):
    """The RMSProp optimizer.
    
    This optimizer maintains an EMA ν of the elementwise squared gradient, 
    and takes gradient steps using the effective step sizes η/sqrt(ν).
    Our implementation supports optional learning rate scheduling,
    bias correction, and ε:
    
           ν_{t} = (1 - β_2) ν_{t-1} + β_2 ∇L(w_t)^2
           ν̂_{t} = ν_t / (1 - β_2 ^ t)
           w_{t+1} = w_t - η(t) / sqrt (ν̂_t + ε) * ∇L(w_t)
           
    The optimizer's state consists of the tuple (t, ν).
    """
    
    lr: float
    beta2: float
    eps: float = 0
    bias_correction: bool = False

    def __post_init__(self):
        self.lr_fn = to_schedule(self.lr)

    def initialize_state(self, w: Array) -> Array:
        state = {
            "t": torch.tensor(0.0, dtype=w.dtype, device=w.device),
            "nu": torch.zeros_like(w),
        }
        flat_state, self.unflatten = flatten_pytree(state)
        return flat_state

    def P(self, flat_state: Array) -> Array:
        state = self.unflatten(flat_state)
        t, nu = state["t"], state["nu"]
        if self.bias_correction:
            nu_hat =  (nu / (1 - self.beta2**(t)))
        else:
            nu_hat = nu
        lrs = self.lr_fn(t) / (torch.sqrt(nu_hat) + self.eps)
        return DiagonalPreconditioner(1 / lrs)

    def update_state(self, flat_state: Array, gradient: Array) -> Array:
        state = self.unflatten(flat_state)
        t, nu = state["t"], state["nu"]
        nu = nu + (1 - self.beta2) * (gradient.square() - nu)
        state = {"t": t + 1.0, "nu": nu}
        return flatten_pytree(state)[0]

    def dstate_dt(self, flat_state: Array, gradient: Array) -> Array:
        update = self.update_state(flat_state, gradient) - flat_state
        return update / self.beta2 # see footnote TODO in paper for explanation of this

    def summarize_state(self, flat_state: Array) -> Array:
        state = self.unflatten(flat_state)
        nu = state["nu"]
        ess = self.P(flat_state).pow(-1)(torch.ones_like(nu))
        selected_idx = np.linspace(0, len(nu) - 1, 25, dtype=int)
        return {
            "t": state["t"],
            "nu_l1": nu.sum(),                   # L1 norm of nu
            "nu_selected_idx": nu[selected_idx], # selected indices of nu
            "ess_mean": ess.mean(),              # mean of effective step sizes
                                                 # harmonic mean of effective step sizes
            "ess_harmonic_mean": ess.reciprocal().mean().reciprocal(),
            "lr": self.lr_fn(state["t"]), # current learning rate
        }


class Preconditioner:
    """Abstract class for a preconditioner."""
    
    def __call__(self, v: Array) -> Array:
        """Precondition a vector.
        
        Args:
          v: the vector to precondition
          
        Returns:
          the preconditioned vector Pv
        """
        raise NotImplementedError()
    
    def pow(self, p: float) -> Preconditioner:
        """Return a new preconditioner which is this preconditioner raised to a power.
        
        Args:
          p: the power
        
        Returns:
          (Preconditioner): a new preconditioner
        """
        raise NotImplementedError()


class DiagonalPreconditioner(Preconditioner):
    """A diagonal (i.e. elementwise) preconditioner."""
    
    def __init__(self, P):
        """Constructor for the diagonal preconditioner.
        
        Args:
          P (Array): the diagonal preconditioner, as a vector
        """
        self.P = P

    def __call__(self, v: Array) -> Array:
        return v * self.P

    def pow(self, power: float) -> DiagonalPreconditioner:
        return DiagonalPreconditioner(self.P**power)


def to_schedule(schedule_or_constant):
    """Optionally create an LR schedule from a constant LR."""
    if callable(schedule_or_constant):          # if it's a schedule ...
        return schedule_or_constant             #  ... do nothing.
    else:                                       # but if it's a constant...
        return lambda t: schedule_or_constant   # ... turn it into a schedule. 


==> anc/adamflow/src/utils.py <==
import time
from dataclasses import asdict, is_dataclass, fields, replace
from pathlib import Path
from typing import Any, Dict, Union, Callable, TypeVar

import numpy as np
import torch
from torch.utils._pytree import tree_flatten, tree_unflatten
import math

Array = Any

def D(f: Callable, w: torch.Tensor, order: int =1, *vs: torch.Tensor) -> torch.Tensor:
    """Function for computing arbitrary higher-order derivatives.
    
    Contracts the `order`-order derivative tensor of f at w, with the vectors `vs`.
    See examples below.
        
    Args:
      f: a scalar-valued function to differentiate
      w: the point to differentiate it at
      order: the order of derivative to take
      *vs: optional directional vectors for computing directional derivatives.
           The number of vectors must be less than or equal to order.
           When provided, computes directional derivatives in the direction
           of these vectors instead of full derivatives.
           
    Returns:
      derivatives of f, as a tensor of rank: order - len(vs) 
                   
    Examples:
      - D(f, w, 0) returns f(w), a scalar
      - D(f, w, 1) returns ∇f(w), a vector
      - D(f, w, 2, u, v) returns u' H(w) v, a scalar
      - D(f, w, 2, u) returns H(w) u, a vector
      - D(f, w, 3, u, v) returns ∇_w [u' H(w) v], a vector
    """
    assert len(vs) <= order
    if order == 0:
        return f(w)
    elif len(vs) == order:
        v, *vs = vs
        df = lambda p: torch.func.jvp(f, (p,), (v,))[1].to(v.dtype)
    else:
        df = lambda p: torch.func.jacrev(f)(p)
    return D(df, w, order - 1, *vs)


def save_pytree(pytree, path):
    """Save a pytree to disk."""
    flattened, spec = tree_flatten(pytree)
    torch.save({'flat': flattened, 'spec': spec}, path)

def load_pytree(path, map_location=None):
    """Load a pytree from disk."""
    checkpoint = torch.load(path, map_location=map_location, weights_only=False)
    return tree_unflatten(checkpoint['flat'], checkpoint['spec'])

def flatten_pytree(pytree):
    """Flatten a pytree of tensors into one tensor.
    
    Args:
      pytree: a pytree (e.g. a hierarchical dict) of tensors
    
    Returns:
      Array: a single flat tensor that contains that concatenation
        of all the pytree leaf tensors
      Function: an unflattening function that turns such flat tensors
        back into pytrees
    
    """
    listp, treedef = tree_flatten(pytree)
    flatp = torch.concatenate([p.ravel() for p in listp])
    sizes, shapes = zip(*[(x.numel(), x.shape) for x in listp])

    def unflatten(flatp):
        chunks = flatp.split(sizes)
        listp = [chunk.reshape(shape) for chunk, shape in zip(chunks, shapes)]
        return tree_unflatten(listp, treedef)

    return flatp, unflatten


def to_numpy(x):
    """Convert to a numpy array."""
    if isinstance(x, torch.Tensor):
        return x.detach().cpu().numpy()
    elif x is None:
        return x
    else:
        return np.array(x)

def flatten_dict(
    data: Dict[str, Any], parent_key: str = "", sep: str = "."
) -> Dict[str, Any]:
    """Flattens a nested dict into a flat dict."""
    items = {}
    for key, v in data.items():
        new_key = f"{parent_key}{sep}{key}" if parent_key else key
        if isinstance(v, dict):
            items.update(flatten_dict(v, new_key, sep))
        else:
            items[new_key] = v

    return items


def unflatten_dict(d: Dict[str, Any], sep: str = ".") -> Dict[str, Any]:
    """Unflattens a flat dict into a nested dict."""
    result = {}
    for key, value in d.items():
        *path, last = key.split(sep)
        target = result
        for part in path:
            target = target.setdefault(part, {})
        target[last] = value
    return result


def convert_dataclasses(data: Any) -> Union[Dict, Any]:
    """Converts dataclasses to standard python objects so it can be serialized as json."""
    if isinstance(data, Path):
        return str(data)
    elif isinstance(data, set):
        return list(sorted(data))
    elif is_dataclass(data):
        result = asdict(data)
        result["class"] = data.__class__.__name__
        return {key: convert_dataclasses(value) for key, value in result.items()}
    elif isinstance(data, dict):
        return {key: convert_dataclasses(value) for key, value in data.items()}
    elif isinstance(data, (list, tuple)):
        return type(data)(convert_dataclasses(item) for item in data)
    return data

DEFAULT_TYPE = TypeVar("D")
OVERRIDE_TYPE = TypeVar("O")

def apply_overrides(default: DEFAULT_TYPE, override: OVERRIDE_TYPE) -> DEFAULT_TYPE:
    """
    Return a new dataclass of the same type as `default`,
    where any field on `override` that is not None
    replaces the corresponding field on `default`.
    
    Both `default` and `override` must be dataclass instances.
    Fields present in default but missing on override are ignored.
    """
    if not is_dataclass(default) or not is_dataclass(override):
        raise TypeError("Both default and override must be dataclass instances.")
    overrides = {}
    for f in fields(default):
        # only consider fields that both share
        if hasattr(override, f.name):
            val = getattr(override, f.name)
            if val is not None:
                overrides[f.name] = val
    return replace(default, **overrides)

def apply_to_pairs(f, U, vectorized=False):
    """
    Apply a function f to each pair of set of vectors.
    
    Args:
        f: Symmetric bilinear function f(a,b) = f(b,a)
        U: Tensor where last dimension contains basis vectors U_i

    Returns:
        torch.Tensor: Flattened upper triangular part of the matrix M[i,j] = f(U_i, U_j), following triu_indices ordering
    """
    k = U.shape[-1]
    i, j = torch.triu_indices(k, k)
    if vectorized:
        return torch.func.vmap(f, -1)(U[..., i], U[..., j])
    else:
        return torch.stack([f(U[..., i], U[..., j]) for i, j in zip(i, j)])


def mat_to_upper(x):
    """
    Converts a square matrix to a vector containing its upper triangular entries.

    Args:
        x (torch.Tensor): A k x k matrix

    Returns:
        torch.Tensor: Vector of length k(k+1)/2 containing upper triangular entries
    """
    k = x.shape[0]
    i, j = torch.triu_indices(k, k)
    return x[i, j]


def upper_to_mat(x):
    """
    Converts a vector/matrix of upper triangular entries back to symmetric matrix/tensor.

    Args:
        x (torch.Tensor): Either:
            - Vector of length k(k+1)/2 containing upper triangular entries
            - Matrix of size k(k+1)/2  x  k(k+1)/2 containing flattened tensor entries

    Returns:
        torch.Tensor: Either:
            - k x k symmetric matrix if input is 1D
            - k x k x k x k tensor if input is 2D
    """
    k = int(math.sqrt(2 * len(x)))
    i, j = torch.triu_indices(k, k)
    s = range(len(i))
    T = torch.zeros((k, k, k * (k + 1) // 2), dtype=x.dtype, device=x.device)
    T[i, j, s] = T[j, i, s] = 1
    T = T.reshape(k**2, -1)
    if x.ndim == 1:
        return (T @ x).reshape(k, k)
    elif x.ndim == 2:
        return (T @ x @ T.T).reshape(k, k, k, k)

def get_upper_to_mat_metric(k: int) -> Array:
    """
    Returns a metric that is used to contract the upper triangular entries of a matrix.
    The metric puts a weight of 2 on the off-diagonal entries and 1 on the diagonal entries.
    """
    metric = (
        2 * torch.ones((k, k)) - torch.eye(k)
    ).cuda()  # metric[i,j] = 2 if i != j else 1
    return mat_to_upper(metric)  # convert to upper triangular form


class Timer:
    def __init__(self):
        self.times = {}

    def __call__(self, name):
        return TimingContext(name, self.times)


class TimingContext:
    def __init__(self, name, times_dict):
        self.name = name
        self.times_dict = times_dict

    def __enter__(self):
        self.start = time.time()
        return self

    def __exit__(self, *args):
        if torch.cuda.is_available():
            torch.cuda.synchronize()
        self.times_dict[self.name] = time.time() - self.start

